Comparing spatial networks: A 'one size fits all' efficiency-driven approach

Spatial networks are a powerful framework for studying a large variety of systems belonging to a broad diversity of contexts: from transportation to biology, from epidemiology to communications, and migrations, to cite a few. Spatial networks can be described in terms of their total cost (i.e. the total amount of resources needed for building or traveling their connections). Here, we address the issue of how to gauge and compare the quality of spatial network designs (i.e. efficiency vs. total cost) by proposing a two-step methodology. Firstly, we assess the network's design by introducing a quality function based on the concept of network's efficiency. Second, we propose an algorithm to estimate computationally the upper bound of our quality function for a given network. Complementarily, we provide a universal expression to obtain an approximated upper bound to any spatial network, regardless of its size. Smaller differences between the upper bound and the empirical value correspond to better designs. Finally, we test the applicability of this analytic tool-set on spatial network data-sets of different nature.

==> anc/code/README.md <==
This is the code to run the model presented in https://arxiv.org/abs/1807.00565

The network of reference must be in gdf format (https://gephi.org/users/supported-graph-formats/gdf-format). For its correct functioning, it is necessary for the nodes to have "longitude" and "latitude" attributes, and for the edges to have "weight" attribute. Otherwise it will raise an error. 




==> anc/code/dist_functions.py <==
# ==============================================================================
# BASIC FUNCTIONS
# ==============================================================================

# ID 2.1
# baseline function: input = 2 pairs of ordered geographic coordinates
### VERSION MODIFIED BY ALESSIO TO IMPROVE COMPUTATION TIME ###
def coord_geodist(lat0, lon0, lat1, lon1):
    from math import sin, cos, radians, asin, sqrt
    lon0, lat0, lon1, lat1 = map(radians, [lon0, lat0, lon1, lat1])
    # haversine formula
    dlon = lon1 - lon0
    dlat = lat1 - lat0
    a = sin(0.5*dlat) ** 2 + cos(lat0) * cos(lat1) * sin(0.5*dlon) ** 2
    c = 2 * asin(sqrt(a))
    # 6367 is the radius of theEarth in km
    km = 6367 * c
    return km



# ==============================================================================


# ID 2.2
# baseline function: input = 2 dictonaries whose keys are "latitude" and "longitude"
### VERSION MODIFIED BY ALESSIO TO IMPROVE COMPUTATION TIME ###
def point_geodist(p1, p2):
    from math import sin, cos, radians, asin, sqrt
    lon0 = p1['longitude']
    lat0 = p1['latitude']
    lon1 = p2['longitude']
    lat1 = p2['latitude']
    lon0, lat0, lon1, lat1 = map(radians, [lon0, lat0, lon1, lat1])
    # haversine formula
    dlon = lon1 - lon0
    dlat = lat1 - lat0
    a = sin(0.5*dlat) ** 2 + cos(lat0) * cos(lat1) * sin(0.5*dlon) ** 2
    c = 2 * asin(sqrt(a))
    # 6367 is the radius of the Earth in km
    km = 6367 * c
    return km


###########################
# EUCLIDEAN GEOMETRY VARIANT
###########################

# ID 2.3
# baseline function: input = 2 pairs of ordered geographic coordinates
### VERSION MODIFIED BY ALESSIO TO IMPROVE COMPUTATION TIME ###
def coord_eucldist(x1, y1, x2, y2):
    from math import sqrt
    d = sqrt((x1 - x2) ** 2 + (y1 - y2) ** 2)
    #d = sqrt(((x1 - x2)*(x1 - x2)) + ((y1 - y2)*(y1 - y2)))
    return d


# ==============================================================================

# ID 2.4
# baseline function: input = 2 dictonaries whose keys are "pos_x" and "pos_y"
### VERSION MODIFIED BY ALESSIO TO IMPROVE COMPUTATION TIME ###
def point_eucldist(p1, p2):
    from math import sqrt
    x1 = p1['pos_x']
    x2 = p2['pos_x']
    y1 = p1['pos_y']
    y2 = p2['pos_y']
    d = sqrt((x1 - x2) ** 2 + (y1 - y2) ** 2)
    #d = sqrt(((x1 - x2)*(x1 - x2)) + ((y1 - y2)*(y1 - y2)))
    return d


# ==============================================================================
# NODE DISTANCE BASIC FUNCTIONS
# ==============================================================================

# ID 2.5
# distance between two nodes, node1 and node2, of a graph G. Input= nodes' names: node1,2=G.nodes()[i,j]
def node_geodist(G, node1, node2):
    p1 = G.node[node1]
    p2 = G.node[node2]
    km = point_geodist(p1, p2)
    return km


# ==============================================================================

# ID 2.6
# EUCLIDEAN GEOMETRY VARIANT
def node_eucldist(G, node1, node2):
    p1 = G.node[node1]
    p2 = G.node[node2]
    d = point_eucldist(p1, p2)
    return d


# ==============================================================================

# ID 2.7
# takes a graph with geoloc nodes but without 'weight' edge attribute; calc & assign distances as 'weight' edge attribute
def add_weights(G):
    G_aux = G.copy()
    for e in G_aux.edges():
        G_aux[e[0]][e[1]]['weight'] = node_geodist(G_aux, e[0], e[1])

    return G_aux


# ==============================================================================
# DISTANCE MATRIX FUNCTIONS
# ==============================================================================

# ID 2.8
## output: matrix of distances.
## The element [i][j] = distance between node i and node j
## NEW VERSION OPTIMIZED BY ALESSIO ##
def dist_matrix(G, eucl=False):
    distances = []
    nod = G.nodes()
    N = len(nod)
    if eucl == False:
        for i in xrange(N):
            distances += [[]]
            p1 = G.node[nod[i]]
            for j in xrange(N):
                p2 = G.node[nod[j]]
                d = point_geodist(p1, p2)
                distances[i] += [d]
    else:
        for i in xrange(N):
            distances += [[]]
            p1 = G.node[nod[i]]
            for j in xrange(N):
                p2 = G.node[nod[j]]
                d = point_eucldist(p1, p2)
                distances[i] += [d]

    return distances



# ==============================================================================

# ID 2.9
## output: a dictionary of distances.
## The value of distances[node i][node j] = distance between node i and node j
def dist_dict(G, eucl=False):
    distances = {}
    nod = G.nodes()
    N = len(nod)
    if eucl == False:
        for i in xrange(N):
            node1 = nod[i]
            p1 = G.node[node1]
            distances[node1] = {}
            for j in xrange(N):
                node2 = nod[j]
                p2 = G.node[node2]
                d = point_geodist(p1, p2)
                distances[node1][node2] = d
    else:
        for i in xrange(N):
            node1 = nod[i]
            p1 = G.node[node1]
            distances[node1] = {}
            for j in xrange(N):
                node2 = nod[j]
                p2 = G.node[node2]
                d = point_eucldist(p1, p2)
                distances[node1][node2] = d
    return distances


# ==============================================================================

# ID 2.10
##output: a dictionary.
## For each node (key), the list of the rest of nodes sorted by distance and their respective distance
## (a dictionary whose key are node names tand whose values are lists of tuples (dist, node). Diagonal elements included.)
def sort_distances(G, eucl=False):
    D = {}
    for node1 in G.nodes():
        aux = []
        for node2 in G.nodes():
            if node1 == node2:
                d = 0
            else:
                if eucl == False:
                    d = node_geodist(G, node1, node2)
                else:
                    d = node_eucldist(G, node1, node2)

            aux += [(d, node2)]
        aux = sorted(aux)
        D[node1] = aux

    return D


# ==============================================================================

# ID 2.11
## output= a list of lists.
## For each node index, the list of the indexes of its neighbors and their respective distance: a list of tuples (dist, node index).
## Diagonal elements included.
def dist_list(G, eucl=False):
    D = []
    N = len(G.nodes())
    for i in range(N):
        D += [[]]
        p1 = G.node[G.nodes()[i]]
        for j in range(N):
            p2 = G.node[G.nodes()[j]]
            if eucl == False: d = point_geodist(p1, p2)
            if eucl == True: d = point_eucldist(p1, p2)
            D[i] += [(d, j)]
    return D


# ==============================================================================
# DISTANCE STATISTICS FUNCTIONS
# ==============================================================================
# statistics of distance distribution: input = a path to a gdf file; output = a list conteining 8 elements = n (number of pairs), m (mean value), std, dmax, dmin, 1sr, 2nd and 3rd quartile.

# ID 2.12
def distat(filepath, bplt=False, eucl=False):
    from io_functions import gdf_to_nxgraph
    import statistics as stat
    G = gdf_to_nxgraph(filepath)
    aux = dist_matrix(G, eucl)

    D = []
    for i in range(len(aux)):
        for j in range(i + 1, len(aux)):
            D.append(aux[i][j])
    if bplt == True:
        import matplotlib.pyplot as plt
        plt.boxplot(D)

    m = stat.mean(D)
    std = stat.pstdev(D)
    dmax = max(D)
    dmin = min(D)
    D = sorted(D)
    n = len(D)
    q1 = D[int(n / 4.)]
    q2 = D[int(n / 2.)]
    q3 = D[int(3 * n / 4.)]
    v = [n, m, std, dmax, dmin, q1, q2, q3]
    return v

# v=distat("gdf_rdist/roads/EIA1E_road_rdist.gdf")
# ==============================================================================

# ID 2.13
##input: a dictionary.
##output: a list.
## For each node (key), the list of the rest of nodes sorted by distance and their respective distance
## (a dictionary whose key are node names tand whose values are lists of tuples (dist, node). Diagonal elements included.)
def sort_dist_from_dict(placedict, eucl=False):
    D = []
    for p1 in placedict.keys():
        for p2 in placedict.keys():
            if p1 != p2:
                if eucl == False:
                    d = point_geodist(placedict[p1], placedict[p2])
                else:
                    d = point_eucldist(placedict[p1], placedict[p2])
                D += [(d,p1,p2)]
    D = sorted(D)

    return D


==> anc/code/example.gdf <==
nodedef>name VARCHAR,label VARCHAR,longitude DOUBLE,latitude DOUBLE
0, 0, 1.973911103, 41.42786178
1, 1, 2.774228353, 41.71376823
2, 2, 2.148210141, 41.49666603
3, 3, 0.546811745, 40.72124531
4, 4, 2.057747516, 41.48167374
5, 5, 3.065442403, 42.08979557
6, 6, 2.096200772, 41.35803501
7, 7, 0.611920465, 41.62096931
8, 8, 3.026273814, 42.28264493
9, 9, 1.837566919, 41.74724827
10, 10, 1.224458201, 41.71871989
11, 11, 2.799742369, 41.99051651
12, 12, 0.642234362, 41.05910526
13, 13, 2.051198876, 41.35869597
14, 14, 2.402441156, 42.19542846
15, 15, 2.113207584, 41.56125991
16, 16, 1.845651467, 41.5277647
17, 17, 0.880735707, 41.66099847
18, 18, 1.274418059, 41.13353022
19, 19, 1.756159086, 42.05979709
20, 20, 1.626378864, 41.57064166
21, 21, 2.232441538, 41.44866998
22, 22, 1.755460156, 41.23639706
23, 23, 2.275042211, 41.64162939
24, 24, 1.572530382, 41.22484806
25, 25, 2.169919, 41.38792
26, 26, 1.719820757, 41.37793184
27, 27, 2.21970472, 41.53575908
28, 28, 1.195292406, 41.31539018
29, 29, 1.082137209, 42.41137741
30, 30, 2.288075381, 41.94958256
31, 31, 1.09241783, 41.12559034
32, 32, 1.997183348, 41.30078351
33, 33, 1.888578574, 42.37451231
34, 34, 3.092066915, 41.86924726
35, 35, 2.339299518, 41.49442519
36, 36, 2.581507191, 41.63613617
37, 37, 2.44650562, 41.54513313
38, 38, 2.008828401, 41.56184509
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 16, 15.4037932282
0 , 26, 21.8937780353
0 , 4, 9.19306750132
0 , 13, 10.0293942878
1 , 11, 30.8261110845
1 , 36, 18.1743195503
2 , 25, 12.2189751205
2 , 27, 7.36620696143
2 , 4, 7.71235897377
2 , 15, 7.74614556604
3 , 12, 38.3909415166
4 , 25, 13.9955432555
4 , 38, 9.79472152638
5 , 8, 21.6717289355
5 , 11, 24.5470779586
6 , 32, 10.4282208809
6 , 25, 6.98710802247
6 , 13, 3.75430670386
7 , 17, 22.7629738545
9 , 16, 24.3993766057
9 , 10, 50.9423153542
9 , 38, 25.0335622381
10 , 17, 29.2355448842
12 , 31, 38.4196932286
14 , 33, 46.6978593638
14 , 30, 28.9025848158
15 , 38, 8.67922990106
16 , 20, 18.8478918592
17 , 28, 46.4825731286
17 , 29, 85.0265595879
18 , 24, 26.9196344239
18 , 28, 21.2637955232
18 , 31, 15.2593317288
21 , 25, 8.52759293462
21 , 35, 10.2478018688
22 , 24, 15.3417715379
22 , 32, 21.4201159018
23 , 27, 12.6319149611
23 , 36, 25.4589343373
23 , 30, 34.2383608944
24 , 26, 20.9901182326
28 , 31, 22.7770281276
35 , 37, 10.5506025082
36 , 37, 15.1049221344


==> anc/code/io_functions.py <==
#%%
#==============================================================================
# I/O 
#==============================================================================

def nxgraph_to_gdf(G,path, node_attr=None, edge_attr=None, giant=False):
    import networkx as nx
    import numpy as np
    
    # Keep Giant component if giant == True
    if giant==True:
        G  = sorted(nx.connected_component_subgraphs(G), key = len, reverse=True)[0]

    # get the info for the gdf node section header:
    # - define the type of node attributes and put them in a list
    node_attr_gdf = []
    if node_attr != None:
        for i in range(len(node_attr)):
            attr = G.node[G.nodes()[0]][node_attr[i]]
            if type(attr) != int and type(attr) != float and type(attr) != np.float64:
                node_attr_gdf += ['VARCHAR']
                print 'node attr',i,': varchar'

            elif type(attr) == int:
                node_attr_gdf += ['INTEGER']
                print 'node attr',i,': int'

            elif type(attr) == float or type(attr) == np.float64:
                node_attr_gdf += ['DOUBLE']
                print 'node attr',i,': double'


            else:
                # Maybe there are more options to consider apart from the three above
                print 'ERROR: node attr type not recognized'
                print attr, type(attr)

    # get the info for the gdf edge section header:
    # - define the type of edge attributes and put them in a list
    edge_attr_gdf = []
    if edge_attr != None:
        for i in range(len(edge_attr)):
            edge = G.edges()[0]
            attr = G[edge[0]][edge[1]][edge_attr[i]]
            if type(attr) != int and type(attr) != float and type(attr) != np.float64:
                edge_attr_gdf += ['VARCHAR']
                print 'edge attr',i,': varchar'

            elif type(attr) == int:
                edge_attr_gdf += ['INTEGER']
                print 'edge attr',i,': int'

            elif type(attr) == float or type(attr) == np.float64:
                edge_attr_gdf += ['DOUBLE']
                print 'edge attr',i,': double'

            else:
                print 'ERROR: edge attr type not recognized'
                print attr, type(attr)

    print 'writing...'

    with open(path,'wb') as f:

        # Write NODES section
        # Heading
        f.write('nodedef>name VARCHAR,label VARCHAR')
        if node_attr != None:
            for i in range(len(node_attr)):
                f.write(','+node_attr[i]+' '+node_attr_gdf[i])

        f.write('\n')
        print 'nodes header done'

        # Elements
        for item in G.nodes():

            if node_attr != None:

                f.write(str(item)+', '+str(item))
                for i in range(len(node_attr)):
                    if i < len(node_attr)-1:
                        f.write(', '+str(G.node[item][node_attr[i]]))
                    else:
                        f.write(', '+str(G.node[item][node_attr[i]])+'\n')
            else:
                f.write(str(item)+', '+str(item)+'\n')
        print 'nodes done'

        # Write LINK section
        # Heading
        f.write('edgedef>node1 VARCHAR,node2 VARCHAR')
        if edge_attr != None:
            f.write(',')
            for i in range(len(edge_attr)):
                f.write(edge_attr[i]+' '+edge_attr_gdf[i])
                if i < len(edge_attr)-1:
                    f.write(',')
                else:
                    f.write('\n')
        else:
            f.write('\n')
        print 'edges header done'

        # Elements
        for item in G.edges():
            if edge_attr != None:
                f.write(str(item[0])+' , '+str(item[1])+', ')
                for i in range(len(edge_attr)):
                    if i < len(edge_attr)-1:
                        f.write(str(G.edge[item[0]][item[1]][edge_attr[i]])+',')
                    else:
                        f.write(str(G.edge[item[0]][item[1]][edge_attr[i]])+'\n')

            else:
                f.write(str(item[0])+' , '+str(item[1])+'\n')


        print 'edges done'

    return
#%%

def gdf_to_nxgraph(input_gdf):

    import networkx as nx
    G = nx.Graph()

    # Open input file
    gdf_file = open(input_gdf,"r")

    # Deduce node attributes from heading
    line = gdf_file.readline()
    values = line.split(',')
    values = [x.strip() for x in values]

    node_attr=[]
    node_attr_type=[]
    if len(values)>2:
        for i in range(2,len(values)):
            node_attr+=[values[i].split()[0].strip()]
            node_attr_type+=[values[i].split()[1].strip()]

    # length1 = number of node attributes
    length1 = len(node_attr)

    # Read node section (until WHILE condition, which is the heading in edge section)
    line = gdf_file.readline()
    values = line.split(',')
    for i in range(len(values)):
        values[i]=values[i].strip()

    while values[0]!= "edgedef>node1 VARCHAR":

        for i in range(len(values)):
            values[i]=values[i].strip()

        G.add_node(values[0])

        attr_dict={}
        for i in range(length1):
            if node_attr_type[i]== 'VARCHAR':
                try:
                    val=int(values[i+2])
                except ValueError:
                    val=str(values[i+2])
            elif node_attr_type[i]== 'DOUBLE':
                val=float(values[i+2])
            elif node_attr_type[i]== 'INTEGER':
                val=values[i+2]
            attr_dict[node_attr[i]]=val

        for key,value in attr_dict.iteritems():
            G.node[values[0]][key]=value

        line = gdf_file.readline()
        values = line.split(',')
        for i in range(len(values)):
            values[i]=values[i].strip()

    # Deduce link attributes (and types) from heading

    edge_attr=[]
    edge_attr_type=[]

    if len(values) > 2:
        for i in range(2,len(values)):
            edge_attr+=[values[i].split(' ')[0].strip()]
            edge_attr_type+=[values[i].split(' ')[1].strip()]

    # length2 = number of node attributes
    length2 = len(edge_attr)

    line = gdf_file.readline()
    values = line.split(',')
    for i in range(len(values)):
        values[i]=values[i].strip()

    while line != '':
        G.add_edge(values[0],values[1])

        attr_dict={}

        for i in range(length2):
            # check this try-except
            if edge_attr_type[i]== 'VARCHAR':
                try:
                    val=int(values[i+2])
                except ValueError:
                    val=str(values[i+2])
            elif edge_attr_type[i]== 'DOUBLE':
                val=float(values[i+2])
            elif edge_attr_type[i]== 'INTEGER':
                val=int(values[i+2])


            attr_dict[edge_attr[i]]=val

        for key,value in attr_dict.iteritems():
            G.edge[values[0]][values[1]][key]=value

        line = gdf_file.readline()
        values = line.split(',')

        for i in range(len(values)):
            values[i]=values[i].strip()

    return G
#%%

def gdf_to_dff(location, netvizz=False, node_attr=False, isolated_nodes=False):
    import codecs
    from StringIO import StringIO
    import pandas as pd
    import networkx as nx

    # words that are not part of the node/edge attribute names
    words=['INTEGER','DOUBLE','VARCHAR','FLOAT','INT','BOOLEAN']
    # Opening input file
    gdf_file = codecs.open(location, "r", "utf-8")

    # Deducing node attributes from heading
    head1 = gdf_file.readline()
    # fixing possible netvizz bug
    if netvizz==True:
        head1 = head1.replace(',\n', '\n')
    # Removing unnecessary words
    for x in words:
        head1=head1.replace(x, '')
    head1 = head1.replace('nodedef>name', 'name')

    # Removing unnecessary/ambiguous spaces before and after ','
    l = len(head1)
    l1 = 2 * l
    while l != l1:
        l = len(head1)
        head1 = head1.replace(', ', ',')
        head1 = head1.replace(' ,', ',')
        head1 = head1.replace(' \n', '\n')
        l1 = len(head1)

    print head1
    val = head1.split(',')
    print 'header1: # of columns of the nodes df=',len(val)

    # Reading node block
    print 'Reading node block'
    line = gdf_file.readline()
    l = len(line)
    l1 = 2 * l
    # Removing unnecessary/ambiguous spaces before and after ','
    while l != l1:
        l = len(line)
        line = line.replace(', ', ',')
        line = line.replace(' ,', ',')
        l1 = len(line)
    if netvizz==True:
        line = line.replace(',\n', '\n')
    block1=''
    val = line.split(',')
    print '1st line: # of columns of the nodes df=',len(val)

    # Node block ends where edge block starts
    val = line.split(',')[0]
    while val != "edgedef>node1 VARCHAR":
        l=len(line)
        l1=2*l
        # Removing unnecessary/ambiguous spaces before and after ','
        while l!=l1:
            l=len(line)
            line = line.replace(', ', ',')
            line = line.replace(' ,', ',')
            l1=len(line)
        # fixing possible netvizz bug
        if netvizz == True:
            line = line.replace(',\n', '\n')
        block1+=line
        line = gdf_file.readline()
        val = line.split(',')[0]

    # Deducing edge attributes from heading
    head2=line
    # Removing unnecessary words
    for x in words:
        head2=head2.replace(x, '')
    head2 = head2.replace('edgedef>node1', 'node1')
    head2=head2.encode('utf-8').strip(' ')
    # Removing unnecessary/ambiguous spaces before and after ','
    l = len(head2)
    l1 = 2 * l
    while l != l1:
        l = len(head2)
        head2 = head2.replace(', ', ',')
        head2 = head2.replace(' ,', ',')
        head2 = head2.replace(' \n', '\n')
        l1 = len(head2)
    print head2

    # Reading edge block
    print 'Reading edge block'
    line = gdf_file.readline()
    l = len(line)
    l1 = 2 * l
    # Removing unnecesary/ambiguos spaces befor and after ','
    while l != l1:
        l = len(line)
        line = line.replace(', ', ',')
        line = line.replace(' ,', ',')
        l1 = len(line)
    block2=''
    val = line.split(',')[0]

    # Edge block ends at the end of the file
    while val != "":
        block2+=line
        line = gdf_file.readline()
        l=len(line)
        l1=2*l
        # Removing unnecesary/ambiguos spaces befor and after ','
        while l!=l1:
            l=len(line)
            line = line.replace(', ', ',')
            line = line.replace(' ,', ',')
            l1=len(line)
        # fixing possible netvizz bug
        if netvizz == True:
            line = line.replace(',\n', '\n')
        val = line.split(',')[0]

    # Creating node dataframe
    print 'Creating node dataframe'
    nodes=StringIO(head1+block1)
    dfn = pd.read_csv(nodes,encoding='utf-8')
    #dfn = pd.read_csv(nodes)

    # Creating edge dataframe
    print 'Creating edge dataframe'
    edges=StringIO(head2+block2)
    dfe = pd.read_csv(edges, encoding='utf-8')

    # ---- CORE ---- #
    # From edge dataframe to NetworkX graph:
    head2=head2.strip('\n')
    val = head2.split(',')
    cnames=[]
    for i in range(2,len(val)):
        cnames+=[val[i]]
    G=nx.from_pandas_dataframe(dfe, val[0], val[1], cnames)

    # Printing the number of nodes
    print 'Graph created from edge list. #Nodes=',len(G.nodes())

    # Adding isolated nodes that do not appear in the edge list (dataframe)
    if isolated_nodes==True:
        for name in dfn[dfn.columns[0]]:
            if name not in G.nodes():
                G.add_node(name)
                print 'NO EDGE AT',name
        print 'Isolated nodes added. #Nodes =',len(G.nodes())

    # Adding node attributes
    if node_attr==True:
        print len(dfn['name'])
        for i in range(len(dfn['name'])):
            n = dfn['name'][i]
            for j in range(2, len(dfn.columns)):
                G.node[n][dfn.columns[j]] = dfn[dfn.columns[j]][i]
        print 'Node attributes have been added'

    return G,dfn,dfe
#%%

# Read a CSV and return a dictionary (first column= major keys)
def read_dict(location,main_key):
    import pandas as pd
    import codecs
    # Opening input file
    dict_file = codecs.open(location, "r", "utf-8")
    df=pd.read_csv(dict_file)
    out_dict = {}
    for i in range(len(df)):
        key = df.loc[i][main_key]
        out_dict[key] = {}
        for col in df.columns[1:]:
            out_dict[key][col] = df.loc[i][col]

    return out_dict


==> anc/code/output.csv <==
n1 n2 el eg Ei L
17 23 0.0 0.00134952766532 0.000674536025854 3.75430670386
1 17 0.0 0.00400809472522 0.000189992654928 10.7414147263
1 23 0.0769230769231 0.00404858299595 0.00362718524528 21.1605675839
3 13 0.0769230769231 0.00539811066127 9.49829473387e-05 28.5267745453
13 15 0.0769230769231 0.00806837843808 0.000179336573673 36.2391335191
3 15 0.153846153846 0.0080971659919 0.0024537569163 50.9960498582
20 25 0.153846153846 0.00944669365722 8.36228932798e-05 59.6752797592
20 28 0.153846153846 0.0121334645266 0.00010246408814 73.7652448817
25 28 0.230769230769 0.0121457489879 0.00152587643172 96.3271768007
5 35 0.230769230769 0.0134952766532 7.34519131235e-05 106.57497867
33 35 0.230769230769 0.0161939829507 0.000142558506122 117.125581178
5 33 0.307692307692 0.0161943319838 0.00155936893834 137.918606389
11 38 0.307692307692 0.0175438596491 5.47357564212e-05 152.172956809
6 38 0.307692307692 0.0199532453309 6.4989827336e-05 173.593072711
6 11 0.384615384615 0.0202429149798 0.00108324636103 201.610185723
30 31 0.384615384615 0.0215924426451 5.29463440841e-05 216.869517452
8 30 0.384615384615 0.0237835803231 6.16588869613e-05 238.133312975
8 31 0.461538461538 0.0242914979757 0.00122826879824 260.910341103
10 34 0.461538461538 0.025641025641 4.59628379896e-05 279.084660653
7 34 0.461538461538 0.0282957612101 6.45141890354e-05 304.543594991
7 10 0.538461538462 0.0283400809717 0.000590115854304 346.743891659
0 2 0.538461538462 0.029689608637 4.10598649895e-05 367.734009892
2 4 0.538461538462 0.0322318413587 7.1230872688e-05 390.518367198
0 4 0.615384615385 0.0323886639676 0.000565521603522 429.206005589
14 19 0.615384615385 0.0337381916329 4.09145678398e-05 450.877734525
14 36 0.615384615385 0.0364366524704 7.20316817212e-05 475.484681046
19 36 0.692307692308 0.0364372469636 0.000397302633412 521.742969847
16 27 0.692307692308 0.0377867746289 3.99323335897e-05 544.505943702
22 27 0.692307692308 0.040485699085 6.21679526706e-05 573.741488586
16 22 0.769230769231 0.0404858299595 0.000282431045797 625.734964613
1 5 0.735042735043 0.0523886878141 0.000242020922147 634.262557547
23 38 0.700854700855 0.0723599269999 0.000834683504563 642.119567678
5 13 0.679487179487 0.0957137837188 0.00122580761532 650.930583995
13 25 0.65811965812 0.127463156197 0.00203405029518 658.676729561
3 7 0.623931623932 0.172002357773 0.00155199379038 671.308644522
0 6 0.589743589744 0.214011484873 0.00105009122818 686.65041606
0 30 0.568376068376 0.28359342018 0.00131947450299 713.570050484
11 15 0.568155581176 0.299461341284 0.00103340676562 722.763117985
10 36 0.533967546988 0.378459619789 0.00103491354588 754.258703002
11 23 0.550588346192 0.38098414943 0.000838980373565 764.28809729
15 20 0.560970342892 0.385814781583 0.000721060821755 774.082818816
3 5 0.571306873662 0.390436650792 0.000708074227773 783.818502404
4 22 0.537118839474 0.461648414663 0.000669406202454 821.030541903
2 11 0.54512793587 0.489756710415 0.000853453828928 842.924319938
3 35 0.555126967687 0.49228977074 0.000549666358366 853.884518286
3 25 0.561943893354 0.496050357978 0.000556284445017 863.183690916
15 25 0.570828223008 0.497944294805 0.000512875157342 873.159079346
10 21 0.566554718735 0.528704756063 0.000462974462909 903.985190431
14 21 0.59548018388 0.530755067903 0.000598302309676 928.532268389
33 34 0.598164322304 0.54203113197 0.00048076411283 943.637190524
18 20 0.587203374057 0.573555619331 0.000445062178713 968.670752762


==> anc/code/output.gdf <==
nodedef>name VARCHAR,label VARCHAR,longitude DOUBLE,latitude DOUBLE
0, 0, 1.572530382, 41.22484806
1, 1, 2.169919, 41.38792
2, 2, 1.719820757, 41.37793184
3, 3, 2.21970472, 41.53575908
4, 4, 1.626378864, 41.57064166
5, 5, 2.232441538, 41.44866998
6, 6, 1.755460156, 41.23639706
7, 7, 2.275042211, 41.64162939
8, 8, 1.195292406, 41.31539018
9, 9, 1.082137209, 42.41137741
10, 10, 2.774228353, 41.71376823
11, 11, 1.973911103, 41.42786178
12, 12, 0.546811745, 40.72124531
13, 13, 2.148210141, 41.49666603
14, 14, 3.065442403, 42.08979557
15, 15, 2.057747516, 41.48167374
16, 16, 0.611920465, 41.62096931
17, 17, 2.096200772, 41.35803501
18, 18, 1.837566919, 41.74724827
19, 19, 3.026273814, 42.28264493
20, 20, 2.008828401, 41.56184509
21, 21, 2.799742369, 41.99051651
22, 22, 1.224458201, 41.71871989
23, 23, 2.051198876, 41.35869597
24, 24, 0.642234362, 41.05910526
25, 25, 2.113207584, 41.56125991
26, 26, 2.402441156, 42.19542846
27, 27, 0.880735707, 41.66099847
28, 28, 1.845651467, 41.5277647
29, 29, 1.756159086, 42.05979709
30, 30, 1.274418059, 41.13353022
31, 31, 1.09241783, 41.12559034
32, 32, 2.288075381, 41.94958256
33, 33, 2.44650562, 41.54513313
34, 34, 2.581507191, 41.63613617
35, 35, 2.339299518, 41.49442519
36, 36, 3.092066915, 41.86924726
37, 37, 1.888578574, 42.37451231
38, 38, 1.997183348, 41.30078351
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 2, 20.9901182326
0 , 4, 38.6876383915
0 , 30, 26.9196344239
0 , 6, 15.3417715379
1 , 17, 6.98710802247
1 , 5, 8.52759293462
1 , 23, 10.4191528575
2 , 11, 21.8937780353
2 , 4, 22.7843573056
3 , 35, 10.9601983479
3 , 5, 9.73568358756
3 , 7, 12.6319149611
3 , 13, 7.36620696143
3 , 15, 14.7569163391
3 , 25, 9.29917262977
4 , 22, 37.2120394992
5 , 33, 20.7930252117
5 , 13, 8.81101631655
5 , 35, 10.2478018688
6 , 11, 28.0171130124
6 , 38, 21.4201159018
7 , 34, 25.4589343373
7 , 10, 42.2002966688
8 , 30, 21.2637955232
8 , 31, 22.7770281276
10 , 34, 18.1743195503
10 , 36, 31.4955850168
10 , 21, 30.8261110845
11 , 15, 9.19306750132
11 , 38, 14.2543504199
11 , 23, 10.0293942878
13 , 25, 7.74614556604
13 , 15, 7.71235897377
14 , 19, 21.6717289355
14 , 36, 24.6069465212
14 , 21, 24.5470779586
15 , 25, 9.97538843072
15 , 20, 9.79472152638
16 , 27, 22.7629738545
16 , 22, 51.9934760269
17 , 23, 3.75430670386
18 , 20, 25.0335622381
19 , 36, 46.2582888013
20 , 25, 8.67922990106
20 , 28, 14.0899651224
22 , 27, 29.2355448842
23 , 38, 7.85701013066
25 , 28, 22.561931919
30 , 31, 15.2593317288
33 , 34, 15.1049221344
33 , 35, 10.5506025082


==> anc/code/run.py <==
import networkx as nx
from networkx.algorithms.shortest_paths.weighted import all_pairs_dijkstra_path_length
from math import sqrt

from io_functions import gdf_to_nxgraph, nxgraph_to_gdf
from dist_functions import dist_dict
from temp_functions import global_efficiency, local_efficiency

layout_file = 'example.gdf'  # Directory of the network we want to model. Gdf must have geoloc nodes and weighted links

G0 = gdf_to_nxgraph(layout_file)
weight_limit = sum([G0[e[0]][e[1]]['weight'] for e in G0.edges()])

# Create a copy of G with the same nodes, integer labels
output_csv = 'output.csv'  #
output_gdf = 'output.gdf'

G = nx.Graph()
for i in range(len(G0.nodes())):
    n = G0.nodes()[i]
    G.add_node(i, {'longitude': G0.node[n]['longitude'], 'latitude': G0.node[n]['latitude']})
D = dist_dict(G, eucl=False)
nod = G.nodes()
N = len(G)

alpha = 0.5
L = -1

# Open output file, set header
with open(output_csv, 'w') as f:
    print>> f, 'n1 n2 el eg Ei L'

results = [(0, 0, 0, 0, 0, -1, -1)]  # initialize results list

min_dist = 1e9  # locate shortest distance to be the first link
for i in xrange(N):
    n1 = nod[i]
    for j in xrange(i + 1, N):
        n2 = nod[j]
        dist = D[n1][n2]
        if dist < min_dist:
            min_dist = dist
            min_dist_edge = (n1, n2)
G.add_edge(min_dist_edge[0], min_dist_edge[1], {'weight': min_dist})

eg = 2 / float(N * (N - 1))  # eg if just one edge
el = 0.
total_weight = min_dist
ei = 1 - sqrt(alpha * (1 - eg) ** 2 + (1 - alpha) * (1 - el) ** 2)
results += [(min_dist, eg, el, ei, min_dist_edge[0], min_dist_edge[1])]
with open(output_csv, 'a') as f:
    print>> f, min_dist_edge[0], min_dist_edge[1], el, eg, ei, total_weight
index = 2

S = all_pairs_dijkstra_path_length(G)

while total_weight < weight_limit:
    ei_next = -1e9
    f_i = 1 - sqrt(0.5 * (1 - results[index - 1][1]) ** 2 + 0.5 * (1 - results[index - 1][2]) ** 2)
    for n1 in nod:
        pos_n1 = nod.index(n1)
        deg_n1 = G.degree(n1)
        neigh = G.neighbors(n1)
        aux_n2 = [x for x in nod[pos_n1 + 1:] if x not in neigh]
        for n2 in aux_n2:
            d = D[n1][n2]
            G.add_edge(n1, n2, weight=d)
            S = all_pairs_dijkstra_path_length(G)
            eg = global_efficiency(G, D, S, eucl=True)
            el = local_efficiency(G, D)
            ei = 1 - sqrt(alpha * (1 - eg) ** 2 + (1 - alpha) * (1 - el) ** 2)
            ei_aux = (ei - f_i) / d

            if ei_aux > ei_next:
                eg_next = eg
                el_next = el
                ei_next = ei_aux
                S_next = S
                edge_next = (n1, n2)
                d_next = d
            G.remove_edge(n1, n2)

    print edge_next, ' --- ',
    S = S_next
    G.add_edge(edge_next[0], edge_next[1], weight=d_next)
    total_weight += d_next

    print total_weight, ' out of ', weight_limit
    results += [(total_weight, eg_next, el_next, ei_next, edge_next[0], edge_next[1])]
    with open(output_csv, 'a') as f:
        print>> f, edge_next[0], edge_next[1], el_next, eg_next, ei_next, total_weight

    index += 1

for i in range(len(G0.nodes())):
    n = G0.nodes()[i]
    G.node[i]['longitude'] = G0.node[n]['longitude']
    G.node[i]['latitude'] = G0.node[n]['latitude']

nxgraph_to_gdf(G, output_gdf, node_attr=['longitude', 'latitude'], edge_attr=['weight'])

==> anc/code/temp_functions.py <==
from math import sin, cos, radians, asin, sqrt
import networkx as nx
from networkx.algorithms.shortest_paths.weighted import dijkstra_path_length
from networkx.algorithms.shortest_paths.weighted import all_pairs_dijkstra_path_length, dijkstra_path_length
#import matplotlib.pyplot as plt
import numpy as np

def point_geodist(p1, p2):
    lon0 = p1['longitude']
    lat0 = p1['latitude']
    lon1 = p2['longitude']
    lat1 = p2['latitude']
    lon0, lat0, lon1, lat1 = map(radians, [lon0, lat0, lon1, lat1])
    # haversine formula
    dlon = lon1 - lon0
    dlat = lat1 - lat0
    a = sin(0.5*dlat) ** 2 + cos(lat0) * cos(lat1) * sin(0.5*dlon) ** 2
    c = 2 * asin(sqrt(a))
    # 6367 is the radius of the Earth in km
    km = 6367 * c
    return km

def point_eucldist(p1, p2):
    x1 = p1['pos_x']
    x2 = p2['pos_x']
    y1 = p1['pos_y']
    y2 = p2['pos_y']
    d = sqrt((x1 - x2) ** 2 + (y1 - y2) ** 2)
    #d = sqrt(((x1 - x2)*(x1 - x2)) + ((y1 - y2)*(y1 - y2)))
    return d

def dist_dict(G, eucl=False):

    nod = G.nodes()
    N = len(nod)
    distances = {x: {y:0 for y in nod} for x in nod}
    if eucl == False:
        for i in xrange(N):
            node1 = nod[i]
            p1 = G.node[node1]
            for j in xrange(i+1, N):
                node2 = nod[j]
                p2 = G.node[node2]
                d = point_geodist(p1, p2)
                distances[node1][node2] = d
                distances[node2][node1] = d
    else:
        for i in xrange(N):
            node1 = nod[i]
            p1 = G.node[node1]
            for j in xrange(i+1, N):
                node2 = nod[j]
                p2 = G.node[node2]
                d = point_eucldist(p1, p2)
                distances[node1][node2] = d
                distances[node2][node1] = d
    return distances

def spl_matrix(G, L=-1):
    # initialize dictionary: all SPL -1 (unreachable) except elements i,i = 0
    nod = G.nodes()
    N = len(nod)
    SP = {x: {y: L if x != y else 0 for y in nod} for x in nod}
    nSP = {x: {y: [] for y in nod} for x in nod}
    for i in xrange(N):
        n1 = nod[i]
        for j in xrange(i+1, N):
            n2 = nod[j]
            try:
                aux1, aux2 = nx.single_source_dijkstra(G, n1, n2, weight='weight')
                path_length = aux1[n2]
                path = aux2[n2]
                SP[n1][n2] = path_length
                SP[n2][n1] = path_length
                nSP[n1][n2] = path
                nSP[n2][n1] = path
            except nx.NetworkXNoPath:
                pass
    return SP, nSP

def spl_matrix_full(G, L=-1):
    # initialize dictionary: all SPL -1 (unreachable) except elements i,i = 0
    nod = G.nodes()
    N = len(nod)
    SP = {x: {y: L if x != y else 0 for y in nod} for x in nod}
    nSP = {x: {y: [] for y in nod} for x in nod}
    for n in nod:
        aux1, aux2 = nx.algorithms.shortest_paths.single_source_dijkstra(G, n, target=None, weight='weight')
        SP[n] = aux1
        nSP[n] = aux2
    for n1 in nod:
        for n2 in nod:
            if n2 not in SP[n1].keys():
                SP[n1][n2] = 0
    return SP, nSP

# updates shortest path length matrix (dictionary) when we have added a new link n1-n2
# G is the new graph, spl is the old matrix

def spl_update(G,n1,n2,spl, L=-1): # NOT WORKING
    nod = [x for x in G.nodes() if G.degree(x) >= 1]
    N = len(nod)
    d12 = G[n1][n2]['weight']
    nn1 = {x: L for x in nod}
    nn2 = {x: L for x in nod}
    aux_list = []

    for n in nod:
        try:
            # path length between n (generic) and n1
            nn1[n] = dijkstra_path_length(G, n1, n, weight='weight')
            # path length between n (generic) and n2
            nn2[n] = dijkstra_path_length(G, n2, n, weight='weight')
            aux_list += [n]
        except nx.NetworkXNoPath:
            pass
    spl1 = {}
    for k in spl.keys():
        spl1[k] = {}

    for n in aux_list:
        if n not in spl1.keys():
            spl1[n]={}

    for i in range(len(aux_list)):
        n = aux_list[i]
        for j in range(i+1, len(aux_list)):
            m = aux_list[j]
            try:
                aux = min([x for x in [spl[n][m], nn1[n] + d12 + nn2[m], nn1[m] + d12 + nn2[n]] if x > 0])
            except KeyError:
                aux = min([x for x in [nn1[n] + d12 + nn2[m], nn1[m] + d12 + nn2[n]] if x > 0])
            spl1[n][m] = aux
            spl1[m][n] = aux
            # if spl[n][m]!=spl1[n][m]: print n,m,spl[n][m],spl1[n][m]
    return spl1

def dist_matrix(G, eucl=False):
    distances = []
    nod = G.nodes()
    N = len(nod)
    if eucl == False:
        for i in xrange(N):
            distances += [[]]
            p1 = G.node[nod[i]]
            for j in xrange(N):
                p2 = G.node[nod[j]]
                d = point_geodist(p1, p2)
                distances[i] += [d]
    else:
        for i in xrange(N):
            distances += [[]]
            p1 = G.node[nod[i]]
            for j in xrange(N):
                p2 = G.node[nod[j]]
                d = point_eucldist(p1, p2)
                distances[i] += [d]

    return distances


def global_efficiency(G, D, SP, eucl=False):
    """
    take import networkx as nx outside
    :param G: networkx Graph object
    :param D: distance dict
    :param SP: result of nx.algorithms.shortest_paths.weighted.all_pairs_dijkstra_path_length
    :param eucl: True if 'pos_x' and 'pos_y' in G.nodes attributes. False if 'longitude' and 'latitude'
    :return: global efficiency of G (float)
    """
    # import networkx as nx

    N = len(G.nodes())
    nod = G.nodes()
    # Global Efficiency calculation
    total_global=0
    for n1 in nod:
        aux_n2 = [x for x in SP[n1].keys() if nod.index(n1) < nod.index(x)]
        for n2 in aux_n2:
            sub = D[n1][n2]/SP[n1][n2]
            total_global += sub
    global_eff = total_global*2./float(N*(N-1))
    return global_eff

def global_efficiency_distr(G, D, SP, eucl=False):
    """
    take import networkx as nx outside
    :param G: networkx Graph object
    :param D: distance dict
    :param SP: result of nx.algorithms.shortest_paths.weighted.all_pairs_dijkstra_path_length
    :param eucl: True if 'pos_x' and 'pos_y' in G.nodes attributes. False if 'longitude' and 'latitude'
    :return: global efficiency of G (float)
    """
    # import networkx as nx

    N = len(G.nodes())
    nod = G.nodes()
    # Global Efficiency calculation
    total_global=0
    distr = []
    for n1 in nod:
        aux_n2 = [x for x in SP[n1].keys() if nod.index(n1) < nod.index(x)]
        for n2 in aux_n2:

            total_global += D[n1][n2]/SP[n1][n2]
            distr+=[(D[n1][n2]/SP[n1][n2], n1, n2)]
    global_eff = total_global*2./float(N*(N-1))
    return global_eff, distr

# def global_efficiency_update(G, D, spl):
#
#     nod = G.nodes()
#     N=len(nod)
#     # Global Efficiency calculation
#     total_global=0
#     for i in xrange(N):
#         n1 = nod[i]
#         for j in xrange(i+1,N):
#             n2 = nod[j]
#
#             path = float(spl[n1][n2])
#             if path > 0:
#                 total_global += D[n1][n2]/path
#
#     global_eff = total_global*2./float(N*(N-1))
#     return global_eff




def local_efficiency(G, D):
    """
    Many calls to this function. Better to import outside:
    from networkx.algorithms.shortest_paths.weighted import dijsktra_path_length
    import networkx as nx
    :param G: networkx Graph object
    :param D: distance dict
    :param eucl: True if 'pos_x' and 'pos_y' in G.nodes attributes. False if 'longitude' and 'latitude'
    :return: value of the local efficiency
    """

    nod = G.nodes()
    N = len(nod)
    total_local = 0
    aux_nod = [x for x in nod if G.degree(x) > 1]  # If <= 1 does not contribute -> skip step
    for n in aux_nod:
        neigh = G[n]
        neighbors = neigh.keys()
        G.remove_node(n)  # destroys node attributes?? G is not returned
        subtotal = 0
        deg = len(neighbors)
        for j in xrange(deg):
            node1 = neighbors[j]
            for k in xrange(j+1, deg):
                node2 = neighbors[k]
                try:
                    path = dijkstra_path_length(G, node1, node2, weight='weight')
                    d = D[node1][node2]
                    subtotal += d/path
                except nx.NetworkXNoPath:
                    pass
        total_local += subtotal*2/(deg*(deg-1))  # divided by the number of neighbor pairs
        G.add_node(n)
        ###ugly way to put again the removed node with correct weight on the edges
        for i in neigh :
            try:
                w=neigh[i]['weight']
            except:
                w=None
            G.add_edges_from([(n,i)],weight=w)


    local_eff = total_local/float(N)
    return local_eff

def local_efficiency_distr(G, D):
    """
    Many calls to this function. Better to import outside:
    from networkx.algorithms.shortest_paths.weighted import dijsktra_path_length
    import networkx as nx
    :param G: networkx Graph object
    :param D: distance dict
    :param eucl: True if 'pos_x' and 'pos_y' in G.nodes attributes. False if 'longitude' and 'latitude'
    :return: value of the local efficiency
    """
    from networkx.algorithms.shortest_paths.weighted import dijkstra_path_length
    nod = G.nodes()
    N = len(nod)
    total_local = 0
    distr = []
    aux_nod = [x for x in nod if G.degree(x) > 1]  # If <= 1 does not contribute -> skip step
    for n in aux_nod:
        neigh = G[n]
        neighbors = neigh.keys()
        G.remove_node(n)
        subtotal = 0
        deg = len(neighbors)
        for j in xrange(deg):
            node1 = neighbors[j]
            for k in xrange(j+1, deg):
                node2 = neighbors[k]
                try:
                    path = dijkstra_path_length(G, node1, node2, weight='weight')
                    d = D[node1][node2]
                    subtotal += d/path
                except nx.NetworkXNoPath:
                    pass
        total_local += subtotal*2/(deg*(deg-1))  # divided by the number of neighbor pairs
        distr += [subtotal*2/(deg*(deg-1)) ]
        G.add_node(n)
        ###ugly way to put again the removed node with correct weight on the edges
        for i in neigh :
            try:
                w=neigh[i]['weight']
            except:
                w=None
            G.add_edges_from([(n,i)],weight=w)


    local_eff = total_local/float(N)
    return local_eff, distr

def empCDF(v):
    w = np.sort(v)
    p = 1. * np.arange(len(w)) / (len(w) - 1)
    return w, p


def mse(v1, v2, x_range):

    p1 = []
    p2 = []
    diff = []
    for x in x_range:

        p1 += [len([k for k in v1 if k <= x]) / float(len(v1))]
        if len(v2) == 0:
            p2 += [0]
        else:
            p2 += [len([k for k in v2 if k <= x]) / float(len(v2))]

    for i in range(len(p1)):
        diff += [(p1[i] - p2[i]) ** 2]
    return np.mean(diff)



def results2graph(G0, D, a):
    """
    Builds a network G with the same layout as G0 from the results array a
    :param G0: networkx Graph object, reference node layout
    :param D: distance dict
    :param a: array of results
    :return:
    """
    G = G0.copy()
    G.remove_edges_from(G.edges())
    for e in a[1:]:
        n1 = e[-1]
        n2 = e[-2]
        d = D[n1][n2]
        G.add_edge(n1, n2, weight=d)
    return G

def kv_dict(a, N):
    # a must be results of one single run
    kv_list = []
    K = {x: 0 for x in range(N)}
    V = {x: 0 for x in range(N)}
    for e in a[1:]:
        n1 = e[-1]
        n2 = e[-2]
        K[n1] += 1
        K[n2] += 1
        if V[n1] < e[0]:
            V[n1] = e[0]
        if V[n2] < e[0]:
            V[n2] = e[0]
        kv_list += [(K[n1], V[n1], e[1]), (K[n2], V[n2], e[1])]

    k_range = sorted(list(set([x[0] for x in kv_list])))
    kv_dict = {k:[] for k in k_range}
    for k in k_range:
        kv_dict[k] += [x[1] for x in kv_list if x[0] == k]

    return kv_dict



#reutrn a dictionnary with the efficiencies of the networ `G` when adding the edge `edge`
def get_new_efficiencies(G,D,edge,f_i,eucl=True):
    n1,n2=edge
    d = D[n1][n2]
    G.add_edge(n1, n2, weight=d)
    Eff = dict()
    S = all_pairs_dijkstra_path_length(G)
    Eff["eg_aux"] = global_efficiency_new(G, D, S , eucl=True)
    Eff["el_aux"] = local_efficiency(G, D)
    Eff["edge"]=edge
    Eff["E_aux"] = (f_i - sqrt(0.5 * (1 - Eff["eg_aux"]) ** 2 + 0.5 * (1 - Eff["el_aux"]) ** 2)) / d
    Eff["d"]=d
    G.remove_edge(n1, n2)
    return(Eff)

def get_e_int(el, eg, alpha = 0.5):
    ei = 1 - sqrt(alpha * (1 - el) ** 2 + (1 - alpha) * (1 - eg) ** 2)
    return ei

def get_avg_d(D):
    distances = []
    for i in range(len(D)):
        for j in range(i + 1, len(D[i])):
            distances += [D[i][j]]
    avg_d = np.mean(distances)
    return avg_d

def model1(G, D, limit_type, limit):
    from random import choice
    if limit_type not in ['links','length']:
        raise ValueError('limit type must be either \'links\' or \'length\' ')
    Gm = G.copy()
    for e in Gm.edges():
        Gm.remove_edge(e[0],e[1])

    sorted_D = {x:sorted([(y,D[x][y]) for y in Gm.nodes() if y!=x], key=lambda tuple:tuple[1]) for x in Gm.nodes()}

    cont1 = 0
    cont2 = 0
    if limit_type == 'links':
        cont = cont1
    else:
        cont = cont2
    while cont <= limit:
        n1 = choice(Gm.nodes())
        n2 = sorted_D[n1][0][0]
        Gm.add_edge(n1, n2, {'weight': D[n1][n2]})
        sorted_D[n1].pop(0)
        cont1 += 1
        cont2 += D[n1][n2]

    return Gm

==> anc/data/Catalonia_railway/4.gdf <==
nodedef>name VARCHAR,label VARCHAR,longitude DOUBLE,latitude DOUBLE
0, 0, 2.769578, 41.673402
1, 1, 0.877136, 41.521678
2, 2, 0.61382, 40.753241
3, 3, 2.74467, 41.807601
4, 4, 2.195447, 42.196735
5, 5, 2.000656, 41.407407
6, 6, 1.537582, 41.221039
7, 7, 0.632457, 41.620561
8, 8, 2.764261, 42.117519
9, 9, 2.968546, 42.264729
10, 10, 1.825846, 41.721056
11, 11, 1.924228, 42.429998
12, 12, 2.062967, 41.548589
13, 13, 2.817127, 41.97935
14, 14, 0.652688, 41.106639
15, 15, 0.891081, 42.166929
16, 16, 2.290482, 41.599552
17, 17, 0.896216, 41.631811
18, 18, 1.252722, 41.111409
19, 19, 1.844673, 42.099172
20, 20, 1.165192, 41.376739
21, 21, 1.629586, 41.578251
22, 22, 2.141559, 41.380498
23, 23, 1.274595, 41.673444
24, 24, 1.702845, 41.344572
25, 25, 2.445141, 41.533301
26, 26, 1.100077, 41.160267
27, 27, 1.729971, 41.220236
28, 28, 1.258517, 41.289501
29, 29, 2.249166, 41.930805
30, 30, 3.037477, 41.958942
31, 31, 0.814723, 41.788981
32, 32, 0.523281, 40.807287
33, 33, 1.138948, 41.650036
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 25, 31.1315483589
0 , 3, 15.0552152812
1 , 20, 28.8977537885
1 , 7, 23.1198889916
2 , 32, 9.70114030559
2 , 18, 66.7917396801
3 , 16, 44.2089830628
3 , 13, 20.004623472
4 , 11, 34.1852854368
4 , 29, 29.8819637947
5 , 24, 25.796523848
5 , 16, 32.2133398311
5 , 10, 37.7633942766
5 , 21, 36.2549346275
5 , 22, 12.1208717098
6 , 24, 19.4653831776
6 , 18, 26.7635458443
6 , 27, 16.0812369527
6 , 28, 24.5234362761
7 , 17, 21.9448818436
7 , 31, 24.0611151653
9 , 13, 34.0802184848
10 , 12, 27.4802157167
10 , 23, 46.044302709
12 , 22, 19.7924701778
14 , 26, 37.9163962755
15 , 31, 42.4705707521
16 , 22, 27.3170926793
16 , 29, 36.9694760006
17 , 33, 20.2595012786
18 , 27, 41.7159922807
18 , 26, 13.8813129207
20 , 28, 12.4346598773
22 , 25, 30.4560436521
22 , 27, 38.7018756359
23 , 33, 11.5578765838
26 , 28, 19.5347215594


==> anc/data/Hispania/noIsolates.gdf <==
nodedef>name VARCHAR,label VARCHAR,longitude DOUBLE,latitude DOUBLE
0, 0, -8.427, 41.5501
1, 1, -8.5974, 42.8101
2, 2, -1.7228, 38.9186
3, 3, -1.6083, 41.3766
4, 4, -8.6871, 39.2362
5, 5, -6.0886, 36.2765
6, 6, -0.3755, 39.4758
7, 7, -6.0449, 37.4411
8, 8, -3.1346, 37.3003
9, 9, -4.0245, 39.8567
10, 10, -3.3701, 41.7812
11, 11, -0.4089, 42.1401
12, 12, 0.6259, 41.616
13, 13, -4.7803, 37.8838
14, 14, -0.9843, 37.5997
15, 15, -6.2184, 36.4558
16, 16, -6.3385, 38.9156
17, 17, -1.6915, 37.6804
18, 18, -4.6135, 37.0801
19, 19, -5.9783, 37.5182
20, 20, -8.4008, 43.3416
21, 21, -7.9351, 37.0153
22, 22, -3.23, 38.9428
23, 23, -3.6236, 38.0358
24, 24, -0.1258, 42.0047
25, 25, -5.6631, 40.965
26, 26, -5.6404, 37.4714
27, 27, -6.7257, 42.5998
28, 28, -3.1703, 40.6374
29, 29, -9.1453, 38.7212
30, 30, -5.9967, 37.3941
31, 31, -5.6083, 41.9848
32, 32, -4.4167, 36.7167
33, 33, -8.2412, 39.4622
34, 34, 2.8266, 41.9873
35, 35, -4.8245, 41.591
36, 36, -5.9569, 38.9646
37, 37, -8.4154, 40.1594
38, 38, -3.0821, 41.5853
39, 39, -7.9993, 39.4509
40, 40, -8.4877, 38.3721
41, 41, 2.4365, 41.5327
42, 42, -5.6466, 41.571
43, 43, 0.521, 40.811
44, 44, 2.7921, 41.6742
45, 45, -3.3234, 42.5503
46, 46, -0.8785, 41.654
47, 47, -4.5629, 37.0194
48, 48, -5.0799, 37.5409
49, 49, -6.1011, 40.1668
50, 50, 2.2294, 41.4316
51, 51, -1.3178, 41.8698
52, 52, -8.3844, 39.6252
53, 53, -6.3722, 39.4743
54, 54, -5.6817, 39.8088
55, 55, -6.0804, 36.7575
56, 56, -2.4443, 41.8096
57, 57, -2.4222, 38.869
58, 58, -6.8055, 41.7987
59, 59, -8.6102, 41.15
60, 60, -2.4679, 36.8402
61, 61, -5.454, 42.523
62, 62, -1.7493, 42.1786
63, 63, -5.8293, 36.9901
64, 64, -0.6975, 38.2638
65, 65, -5.5692, 42.5997
66, 66, -5.9826, 37.3137
67, 67, -7.4235, 37.1914
68, 68, -1.3862, 42.9706
69, 69, -7.9073, 38.5726
70, 70, -7.5579, 43.0112
71, 71, 2.1744, 41.3843
72, 72, -4.9814, 37.363
73, 73, -8.6423, 42.6105
74, 74, -3.6662, 40.431
75, 75, -3.6068, 39.4603
76, 76, -4.8346, 39.9594
77, 77, -7.4684, 41.739
78, 78, -3.3904, 40.4749
79, 79, 1.239, 41.115
80, 80, -6.0573, 42.456
81, 81, -2.7746, 37.4905
82, 82, -1.6428, 42.817
83, 83, -7.8652, 38.0156
84, 84, -2.9069, 38.5517
85, 85, -5.4121, 36.1995
86, 86, -0.2778, 39.6762
87, 87, -1.965, 42.3037
88, 88, -0.5156, 38.9888
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 59, 47.0143452821
0 , 27, 182.474858284
0 , 77, 82.3245359735
0 , 73, 119.16740918
1 , 73, 22.4815307272
1 , 20, 61.1808629659
1 , 70, 87.5056929517
2 , 88, 104.612985215
2 , 57, 60.7414817761
2 , 46, 312.278644698
2 , 64, 115.000471778
3 , 28, 154.60869214
3 , 46, 68.1011268937
4 , 16, 205.710492241
4 , 33, 45.8141625981
4 , 52, 50.4346902
4 , 29, 69.5839693453
5 , 85, 61.2353372747
5 , 15, 23.0629571046
6 , 88, 55.4452324663
6 , 86, 23.7898646814
7 , 83, 172.251474622
7 , 30, 6.73613929722
8 , 81, 38.1687885873
8 , 60, 78.1570648252
9 , 74, 70.705329214
9 , 75, 56.721686265
9 , 76, 69.9904368186
9 , 78, 87.2858264982
10 , 42, 190.384483514
10 , 35, 122.533056876
10 , 38, 32.3294592521
10 , 31, 186.546146713
11 , 24, 27.7799160848
11 , 46, 66.5334186552
12 , 24, 75.7771855977
12 , 46, 125.016278325
12 , 79, 75.5913690439
13 , 48, 46.3211999733
13 , 47, 97.952357811
13 , 36, 157.849765708
13 , 23, 102.74238606
14 , 64, 77.9619191562
14 , 17, 62.8733480106
15 , 55, 35.7150750817
16 , 33, 174.76843189
16 , 36, 33.4294399334
16 , 69, 141.21010501
16 , 39, 154.926666349
16 , 48, 188.165036002
16 , 19, 158.438236392
16 , 53, 62.1533993221
16 , 54, 114.175666213
17 , 81, 97.6842974992
18 , 72, 45.2563347949
18 , 47, 8.10177331275
19 , 30, 13.8858168
20 , 70, 77.5487015854
20 , 73, 83.5824335269
21 , 40, 158.41014207
21 , 67, 49.3845282305
21 , 83, 111.329057728
22 , 57, 70.3341620001
22 , 75, 66.0296497064
22 , 84, 51.700960441
23 , 84, 84.8161090891
25 , 49, 96.0976426706
25 , 42, 67.3559191148
26 , 48, 50.0103110685
26 , 30, 32.5925217093
27 , 80, 57.0222439779
27 , 70, 81.8125009202
28 , 74, 47.751281998
28 , 78, 25.9115645712
29 , 40, 69.0749380119
30 , 66, 9.02085594511
30 , 67, 128.131190529
30 , 72, 89.7218883204
31 , 80, 64.0867776359
31 , 35, 78.3106255323
31 , 42, 46.0929759823
32 , 85, 105.914886901
32 , 47, 36.0613415592
33 , 52, 21.8787047029
33 , 39, 20.79307352
34 , 44, 34.9103452689
34 , 71, 86.1368537495
35 , 42, 68.3717916873
35 , 74, 161.397101705
37 , 59, 111.298721784
37 , 52, 59.4218457605
38 , 56, 58.4964174217
40 , 83, 67.2689992915
40 , 69, 55.1922083608
41 , 50, 20.578606164
41 , 44, 33.4717843462
43 , 86, 143.153050645
43 , 79, 69.0745406294
45 , 82, 140.446402471
45 , 61, 174.479539717
45 , 87, 114.742470451
46 , 82, 143.723373715
46 , 51, 43.6008029348
48 , 72, 21.5945982267
49 , 53, 80.3573588315
50 , 71, 6.97432022613
51 , 56, 93.5016066753
51 , 62, 49.4607223024
54 , 76, 74.1461630212
55 , 63, 34.1519926513
57 , 75, 121.384638346
57 , 84, 54.861170292
58 , 80, 95.5902871784
58 , 77, 55.3409947559
61 , 80, 49.9940825125
61 , 65, 12.7103870267
62 , 87, 22.5422552475
63 , 66, 38.4380818361
63 , 85, 95.4150235982
64 , 88, 82.098708586
65 , 80, 43.0438208194
67 , 83, 99.5023511173
68 , 82, 26.9768370633
69 , 83, 62.0054965749
71 , 79, 83.6846656435
74 , 76, 112.170653335
74 , 78, 23.8262499078


==> anc/data/Latium_Vetus/LV_AA.gdf <==
nodedef>name VARCHAR,label VARCHAR,latitude DOUBLE,longitude DOUBLE
0, 0, 42.021715, 12.743736
1, 1, 41.935019, 12.535119
2, 2, 41.605347, 12.545435
3, 3, 41.811677, 12.427301
4, 4, 41.77745, 12.571413
5, 5, 41.840632, 12.892107
6, 6, 41.77767, 12.415667
7, 7, 41.544916, 12.594489
8, 8, 41.951065, 12.801848
9, 9, 41.732026, 12.782643
10, 10, 41.753291, 12.71018
11, 11, 41.933804, 12.822342
12, 12, 41.7872, 12.88273
13, 13, 41.776907, 12.779978
14, 14, 41.989532, 12.714814
15, 15, 41.889897, 12.830307
16, 16, 41.733987, 12.630103
17, 17, 41.925143, 12.797914
18, 18, 41.97467, 12.511262
19, 19, 41.748327, 12.651692
20, 20, 41.614264, 12.553473
21, 21, 41.741306, 12.792184
22, 22, 41.799952, 12.357963
23, 23, 41.679369, 12.924003
24, 24, 41.800276, 12.713791
25, 25, 41.514881, 12.754843
26, 26, 41.944077, 12.808481
27, 27, 41.926665, 12.667543
28, 28, 41.926793, 12.575956
29, 29, 41.941237, 12.738639
30, 30, 41.769694, 12.65937
31, 31, 41.663219, 12.481264
32, 32, 41.518, 12.58439
33, 33, 41.861587, 12.479633
34, 34, 42.002343, 12.662316
35, 35, 41.93828, 12.811454
36, 36, 41.92381, 12.766244
37, 37, 41.775659, 12.596313
38, 38, 41.970772, 12.803342
39, 39, 41.431187, 12.735292
40, 40, 41.974004, 12.703905
41, 41, 41.77641, 12.9179
42, 42, 41.580565, 12.623969
43, 43, 41.846353, 12.474932
44, 44, 41.939997, 12.50213
45, 45, 41.913987, 12.599965
46, 46, 42.021554, 12.538782
47, 47, 41.681532, 12.702227
48, 48, 41.7791, 12.431215
49, 49, 41.924318, 12.759051
50, 50, 41.974384, 12.60442
51, 51, 41.613607, 12.824425
52, 52, 41.891694, 12.779658
53, 53, 41.742027, 12.465077
54, 54, 41.896687, 12.719696
55, 55, 41.70747, 12.844855
56, 56, 41.890836, 12.48692
57, 57, 41.721194, 12.672155
58, 58, 41.455167, 12.683098
59, 59, 41.946699, 12.80429
60, 60, 41.689576, 12.776412
61, 61, 41.718944, 12.762898
62, 62, 41.807804, 12.478855
63, 63, 41.836624, 12.752058
64, 64, 41.732493, 12.681751
65, 65, 41.974378, 12.531066
66, 66, 41.735772, 12.795705
67, 67, 41.872239, 12.81812
68, 68, 41.910663, 12.766341
69, 69, 41.456509, 12.628756
70, 70, 41.796066, 12.764309
71, 71, 41.836222, 12.468828
72, 72, 41.972596, 12.647716
73, 73, 41.662864, 12.657732
74, 74, 41.752044, 12.445681
75, 75, 41.757274, 12.629511
76, 76, 42.036983, 12.713429
77, 77, 41.519036, 12.602459
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 76, 3.02273878273
0 , 38, 7.50201213085
0 , 14, 4.30044559298
1 , 56, 6.324021671
1 , 44, 2.78251532305
1 , 50, 7.20661448497
1 , 28, 3.49762852361
2 , 32, 10.2326200043
2 , 31, 8.35249079758
2 , 20, 1.19495226593
2 , 7, 7.85659048926
3 , 48, 3.63461634813
3 , 22, 5.88945021575
3 , 62, 4.29177561573
3 , 71, 4.38923108166
4 , 37, 2.07307382698
4 , 71, 10.717249943
4 , 73, 14.6082082709
4 , 45, 15.3556850579
4 , 20, 18.1950571427
4 , 54, 18.0634585912
4 , 56, 14.4118510092
4 , 62, 8.37755709954
4 , 31, 14.7324869958
5 , 13, 11.6793290808
5 , 67, 7.05952921943
5 , 12, 5.98821271495
5 , 21, 13.7974269622
5 , 63, 11.6033676935
6 , 48, 1.29821027848
6 , 74, 3.78130668094
6 , 22, 5.38422825448
7 , 32, 3.10678687523
7 , 20, 8.42683950442
7 , 42, 4.65851290406
7 , 77, 2.95135055784
8 , 59, 0.525477273276
8 , 38, 2.19341955983
9 , 41, 12.2496580727
9 , 66, 1.16042079616
9 , 21, 1.29977089358
9 , 61, 2.18976808258
10 , 64, 3.30119458247
10 , 30, 4.58920853882
11 , 17, 2.23716243999
11 , 35, 1.02835043697
11 , 15, 4.92342949366
12 , 67, 10.8592407818
12 , 41, 3.15136881079
12 , 13, 8.59095679746
12 , 23, 12.4619599692
12 , 63, 12.1368066016
13 , 70, 2.49368169369
13 , 15, 13.2294673566
13 , 21, 4.08350206245
13 , 24, 6.06777032009
13 , 30, 10.0275477575
14 , 40, 1.94668666429
14 , 34, 4.56341243187
14 , 38, 7.60443856272
15 , 67, 2.20614957235
15 , 52, 4.19462490248
15 , 70, 11.7717323522
16 , 73, 8.22930191203
16 , 75, 2.58823597129
16 , 19, 2.39662293721
16 , 20, 14.7465033497
16 , 53, 13.7132871507
16 , 57, 3.7661839735
16 , 31, 14.6408195484
17 , 68, 3.06676662683
17 , 38, 5.09033532146
18 , 65, 1.63643131721
18 , 44, 3.92624681469
18 , 46, 5.68412475415
19 , 57, 3.45986314448
19 , 74, 17.084428806
19 , 75, 2.09042584179
19 , 24, 7.73377118046
20 , 73, 10.2048825512
20 , 42, 6.95300798459
20 , 62, 22.3802103435
20 , 31, 8.09677999137
21 , 66, 0.680754072771
22 , 31, 18.3147008757
23 , 41, 10.7955639719
23 , 51, 11.0353287463
23 , 60, 12.3010227152
24 , 64, 7.98681865564
24 , 70, 4.21115408833
24 , 75, 8.46247733261
24 , 45, 15.7616145591
24 , 54, 10.724828285
24 , 56, 21.3071523559
24 , 27, 14.5571653623
24 , 30, 5.64655356475
24 , 63, 5.1340590467
25 , 69, 12.3388548084
25 , 39, 9.44189266372
25 , 73, 18.3185820132
25 , 42, 13.1051860026
25 , 47, 19.0282920441
25 , 51, 12.4029185994
26 , 59, 0.452645843711
26 , 35, 0.689473313004
27 , 40, 6.05843023211
27 , 75, 19.0850996416
27 , 45, 5.76258330415
27 , 72, 5.36067931667
27 , 54, 5.44963335826
27 , 28, 7.57215826906
27 , 29, 6.09633906271
28 , 72, 7.81541707608
28 , 45, 2.44256152188
28 , 50, 5.78815941769
28 , 56, 8.37759156182
29 , 40, 4.63651904778
29 , 49, 2.52632968608
29 , 38, 6.27395001005
30 , 75, 2.83378097899
30 , 61, 10.2706891792
31 , 53, 8.85992397842
32 , 69, 7.76738989937
32 , 77, 1.50781432981
33 , 56, 3.30574987339
33 , 43, 1.73702261339
34 , 72, 3.51873948252
34 , 76, 5.71171129603
34 , 46, 10.4207905437
36 , 49, 0.59739425517
36 , 54, 4.88904008402
37 , 75, 3.42713908359
38 , 49, 6.32840938337
38 , 40, 8.22312051612
39 , 58, 5.09945315408
40 , 72, 4.64478545128
40 , 54, 8.69045880483
41 , 66, 11.0907260765
41 , 51, 19.6840456612
41 , 60, 15.1914833901
42 , 69, 13.791489671
42 , 73, 9.56589919108
43 , 54, 21.0120171233
43 , 71, 1.23402167154
44 , 56, 5.60593604109
45 , 72, 7.61552358829
45 , 75, 17.5857242922
45 , 56, 9.69727552816
45 , 50, 6.7217170235
45 , 62, 15.4821791915
46 , 50, 7.54056255902
46 , 76, 14.5176698946
47 , 51, 12.6466481362
47 , 60, 6.2210857344
47 , 73, 4.23607927746
47 , 57, 5.06465511299
48 , 74, 3.23686671796
49 , 68, 1.63276303563
49 , 54, 4.47440190581
50 , 65, 6.06016202367
50 , 72, 3.582475883
51 , 73, 14.8866710133
51 , 60, 9.33604814531
52 , 63, 6.53203330335
52 , 67, 3.84708927451
52 , 68, 2.37835525901
52 , 54, 4.99094764756
53 , 74, 1.95578883609
53 , 62, 7.3981231755
54 , 68, 4.15874943469
54 , 67, 8.58405890818
54 , 71, 21.8208648574
54 , 75, 17.1982563565
54 , 56, 19.2661492133
54 , 63, 7.19175515849
55 , 60, 6.01693537577
56 , 75, 18.9661645935
56 , 63, 22.7544225659
57 , 64, 1.48657842876
57 , 73, 6.59149348738
57 , 60, 9.33589770601
57 , 61, 7.53077102809
58 , 69, 4.52830358966
60 , 61, 3.45074417004
61 , 64, 6.89645505539
62 , 71, 3.26529811023
63 , 67, 6.75000395969
63 , 70, 4.61980834121
69 , 77, 7.28499195575


==> anc/data/Latium_Vetus/LV_EIA1E.gdf <==
nodedef>name VARCHAR,label VARCHAR,latitude DOUBLE,longitude DOUBLE
0, 0, 41.890743, 12.486803
1, 1, 42.021715, 12.743736
2, 2, 41.605347, 12.545435
3, 3, 41.580565, 12.623969
4, 4, 41.92381, 12.766244
5, 5, 41.779732, 12.658752
6, 6, 41.987639, 12.778921
7, 7, 41.429521, 12.788544
8, 8, 41.444527, 12.714443
9, 9, 41.748327, 12.651692
10, 10, 41.423963, 12.801668
11, 11, 41.514881, 12.754843
12, 12, 41.834945, 12.746782
13, 13, 41.769694, 12.65937
14, 14, 41.562457, 12.629838
15, 15, 41.970772, 12.803342
16, 16, 41.77641, 12.9179
17, 17, 41.946699, 12.80429
18, 18, 41.7665, 12.456667
19, 19, 41.773322, 12.800049
20, 20, 41.915327, 12.928597
21, 21, 41.834688, 12.822166
22, 22, 41.926554, 12.770707
23, 23, 41.724655, 12.638754
24, 24, 41.721194, 12.672155
25, 25, 41.756728, 12.64892
26, 26, 41.7872, 12.88273
27, 27, 41.761171, 12.769154
28, 28, 41.662864, 12.657732
29, 29, 41.972596, 12.647716
30, 30, 41.800276, 12.713791
31, 31, 41.663219, 12.481264
32, 32, 41.772617, 12.641578
33, 33, 41.611032, 12.545939
34, 34, 42.021554, 12.538782
35, 35, 41.463173, 12.650664
36, 36, 41.417118, 12.768936
37, 37, 41.995556, 12.700377
38, 38, 41.836624, 12.752058
39, 39, 41.840632, 12.892107
40, 40, 41.795812, 12.814264
41, 41, 41.74044, 12.831776
42, 42, 41.735772, 12.795705
43, 43, 41.951065, 12.801848
44, 44, 41.910663, 12.766341
45, 45, 41.788329, 12.678536
46, 46, 41.768567, 12.675291
47, 47, 41.782252, 12.299732
48, 48, 41.787757, 12.646005
49, 49, 41.697696, 12.848114
50, 50, 41.944077, 12.808481
51, 51, 41.434286, 12.813994
52, 52, 41.73177, 12.652837
53, 53, 41.800116, 12.649224
54, 54, 41.93828, 12.811454
55, 55, 41.428829, 12.799398
56, 56, 41.989532, 12.714814
57, 57, 41.933804, 12.822342
58, 58, 41.518, 12.58439
59, 59, 41.431187, 12.735292
60, 60, 41.715901, 12.693694
61, 61, 41.718944, 12.762898
62, 62, 41.872239, 12.81812
63, 63, 41.456509, 12.628756
64, 64, 42.032819, 12.831527
65, 65, 41.924733, 12.748967
66, 66, 41.895451, 12.483846
67, 67, 42.002343, 12.662316
68, 68, 41.753291, 12.71018
69, 69, 41.891694, 12.779658
70, 70, 41.889897, 12.830307
71, 71, 41.772723, 12.677246
72, 72, 41.97467, 12.511262
73, 73, 41.473136, 12.701067
74, 74, 41.76499, 12.646898
75, 75, 41.783423, 12.673719
76, 76, 41.488593, 12.590754
77, 77, 41.741306, 12.792184
78, 78, 41.446336, 12.759184
79, 79, 41.745252, 12.691477
80, 80, 41.698568, 12.375867
81, 81, 41.732026, 12.782643
82, 82, 41.613607, 12.824425
83, 83, 41.799952, 12.357963
84, 84, 41.896687, 12.719696
85, 85, 41.689576, 12.776412
86, 86, 41.799186, 12.690348
87, 87, 41.421201, 12.750572
88, 88, 41.732493, 12.681751
89, 89, 41.759473, 12.687419
90, 90, 41.763944, 12.667169
91, 91, 41.781645, 12.650994
92, 92, 41.64317, 12.444897
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 32, 18.345189515
0 , 33, 31.4671807409
0 , 66, 0.577534232886
0 , 12, 22.3914424906
0 , 48, 17.4555190498
0 , 18, 14.0302123524
0 , 83, 14.6815540859
0 , 84, 19.2761872902
0 , 53, 16.7990330436
0 , 29, 16.1152036526
0 , 30, 21.3108248356
0 , 31, 25.2877967016
1 , 56, 4.30044559298
1 , 64, 7.35115453178
1 , 34, 16.919771864
1 , 37, 4.61171863963
1 , 15, 7.50201213085
2 , 33, 0.633132690692
2 , 58, 10.2326200043
2 , 92, 9.34949947598
3 , 33, 7.31527714521
3 , 11, 13.1051860026
3 , 28, 9.56589919108
3 , 14, 2.07056377083
4 , 65, 1.43214448234
4 , 44, 1.46098388449
4 , 22, 0.478684921589
4 , 15, 6.05274773332
5 , 91, 0.677111092157
5 , 75, 1.30630271727
5 , 71, 1.71918799167
6 , 37, 6.54656590665
7 , 36, 2.13756209769
7 , 55, 0.907605232388
8 , 73, 3.36869219061
8 , 59, 2.28348184811
8 , 63, 7.26012800033
9 , 25, 0.961430579229
9 , 18, 16.2924582884
9 , 52, 1.84234644963
10 , 51, 1.53968966807
10 , 55, 0.572860096506
11 , 73, 6.44629915422
11 , 78, 7.62563958285
11 , 82, 12.4029185994
11 , 85, 19.4955630547
11 , 28, 18.3185820132
12 , 40, 7.08146164685
12 , 84, 7.21796080339
12 , 30, 4.72310728855
13 , 32, 1.50992394706
13 , 89, 2.58750758239
13 , 74, 1.15837285061
13 , 46, 1.32547821671
13 , 71, 1.51928847556
14 , 63, 11.7738278107
15 , 64, 7.27722794701
15 , 65, 6.80963700043
15 , 43, 2.19341955983
15 , 22, 5.60534024997
16 , 41, 8.18205513835
16 , 42, 11.0907260765
16 , 49, 10.4880463521
16 , 85, 15.1914833901
16 , 81, 12.2496580727
17 , 50, 0.452645843711
17 , 54, 1.10721322468
18 , 83, 8.98403847209
18 , 80, 10.0937967638
18 , 31, 11.6570636957
19 , 40, 2.76286029394
19 , 41, 4.50212029788
19 , 75, 10.5288512706
19 , 77, 3.61702735374
19 , 26, 7.02291534735
19 , 27, 2.89488517385
19 , 30, 7.74943824028
20 , 57, 9.02190272271
20 , 70, 8.60656292169
20 , 39, 8.83253348929
21 , 69, 7.24607011295
21 , 38, 5.80857687008
21 , 39, 5.8281344635
21 , 40, 4.36939057775
21 , 26, 7.2808970466
21 , 62, 4.18627617781
22 , 65, 1.80878533193
23 , 32, 5.33492274763
23 , 33, 14.7914852631
23 , 52, 1.41041124248
23 , 28, 7.04479492051
23 , 31, 14.7440580534
24 , 88, 1.48657842876
24 , 28, 6.59149348738
24 , 52, 1.98699471871
24 , 85, 9.33589770601
24 , 33, 16.1134309448
25 , 74, 0.933289085712
26 , 39, 5.98821271495
26 , 40, 5.75271224236
26 , 41, 6.69613916363
26 , 82, 19.8878564621
27 , 77, 2.91863226418
27 , 71, 7.72509327759
28 , 33, 10.9260769217
28 , 82, 14.8866710133
28 , 85, 10.2880784612
29 , 66, 16.0314093697
29 , 67, 3.51873948252
29 , 37, 5.04299503211
29 , 72, 11.2756740066
29 , 34, 10.5135127209
29 , 84, 10.3229185231
29 , 53, 19.1672655809
29 , 86, 19.5903073124
30 , 38, 5.1340590467
30 , 84, 10.724828285
30 , 86, 1.9458258496
31 , 33, 7.9046223268
31 , 83, 18.3147008757
31 , 92, 3.752542923
32 , 74, 0.955385593055
32 , 48, 1.72196530358
32 , 91, 1.27097185754
34 , 72, 5.68412475415
34 , 67, 10.4207905437
35 , 73, 4.34056479109
35 , 63, 1.96904554369
36 , 87, 1.59614784153
36 , 78, 3.34696908467
37 , 56, 1.36743644325
38 , 69, 6.53203330335
38 , 40, 6.86371257057
38 , 84, 7.19175515849
38 , 62, 6.75000395969
39 , 69, 10.899301257
39 , 40, 8.14662105022
39 , 62, 7.05952921943
40 , 41, 6.3220863703
41 , 42, 3.03569404501
41 , 77, 3.2842797096
42 , 77, 0.680754072771
42 , 81, 1.16042079616
43 , 50, 0.950558119167
44 , 84, 4.15874943469
44 , 65, 2.12333386738
44 , 69, 2.37835525901
44 , 57, 5.29648553881
45 , 48, 2.69615613417
45 , 75, 0.675669006458
45 , 86, 1.55347775823
46 , 89, 1.42541385403
46 , 90, 0.846820078597
46 , 71, 0.48943406968
47 , 80, 11.2397634015
47 , 83, 5.2101268004
48 , 91, 0.795111225944
48 , 53, 1.39904915644
49 , 82, 9.54914924484
49 , 61, 7.45336954787
49 , 85, 6.01775680297
51 , 55, 1.35888671862
52 , 88, 2.39914848685
53 , 66, 17.3103356181
53 , 84, 12.2145314105
53 , 86, 3.40834329816
54 , 57, 1.02835043697
56 , 67, 4.56341243187
56 , 84, 10.325299319
56 , 65, 7.73414355624
57 , 70, 4.92342949366
58 , 76, 3.31049801483
59 , 87, 1.6888999032
60 , 88, 2.09301810416
61 , 79, 6.60507345743
61 , 85, 3.45074417004
61 , 81, 2.18976808258
62 , 69, 3.84708927451
62 , 70, 2.20614957235
62 , 84, 8.58405890818
63 , 76, 4.76692357058
65 , 84, 3.94624200889
66 , 72, 9.09027822095
66 , 83, 14.8730913013
68 , 89, 2.00799898089
68 , 79, 1.78952982385
69 , 70, 4.19462490248
69 , 84, 4.99094764756
71 , 75, 1.22443496046
72 , 84, 19.2867853613
74 , 90, 1.6842187092
77 , 81, 1.29977089358
79 , 88, 1.63116414349
79 , 89, 1.61572218724
80 , 83, 11.3636716247
80 , 92, 8.41016738607
82 , 85, 9.33604814531
89 , 90, 1.75052222705


==> anc/data/Latium_Vetus/LV_EIA1L.gdf <==
nodedef>name VARCHAR,label VARCHAR,latitude DOUBLE,longitude DOUBLE
0, 0, 41.721345, 12.684075
1, 1, 42.021715, 12.743736
2, 2, 41.605347, 12.545435
3, 3, 41.580565, 12.623969
4, 4, 41.92381, 12.766244
5, 5, 41.779732, 12.658752
6, 6, 41.987639, 12.778921
7, 7, 41.429521, 12.788544
8, 8, 41.444527, 12.714443
9, 9, 41.748327, 12.651692
10, 10, 41.423963, 12.801668
11, 11, 41.733987, 12.630103
12, 12, 41.514881, 12.754843
13, 13, 41.834945, 12.746782
14, 14, 41.769694, 12.65937
15, 15, 41.970772, 12.803342
16, 16, 41.77641, 12.9179
17, 17, 41.946699, 12.80429
18, 18, 41.890836, 12.48692
19, 19, 41.773322, 12.800049
20, 20, 41.915327, 12.928597
21, 21, 41.834688, 12.822166
22, 22, 41.926554, 12.770707
23, 23, 41.724655, 12.638754
24, 24, 41.721194, 12.672155
25, 25, 41.756728, 12.64892
26, 26, 41.7872, 12.88273
27, 27, 41.761171, 12.769154
28, 28, 41.662864, 12.657732
29, 29, 41.972596, 12.647716
30, 30, 41.800276, 12.713791
31, 31, 41.663219, 12.481264
32, 32, 41.800116, 12.649224
33, 33, 41.742474, 12.644234
34, 34, 42.021554, 12.538782
35, 35, 41.463173, 12.650664
36, 36, 41.417118, 12.768936
37, 37, 41.995556, 12.700377
38, 38, 41.836624, 12.752058
39, 39, 41.840632, 12.892107
40, 40, 41.795812, 12.814264
41, 41, 41.74044, 12.831776
42, 42, 41.735772, 12.795705
43, 43, 41.951065, 12.801848
44, 44, 41.910663, 12.766341
45, 45, 41.752044, 12.445681
46, 46, 41.610715, 12.552191
47, 47, 41.768567, 12.675291
48, 48, 41.799952, 12.357963
49, 49, 41.944077, 12.808481
50, 50, 41.807804, 12.478855
51, 51, 41.434286, 12.813994
52, 52, 41.755069, 12.68789
53, 53, 41.681532, 12.702227
54, 54, 41.73177, 12.652837
55, 55, 41.93828, 12.811454
56, 56, 41.428829, 12.799398
57, 57, 41.989532, 12.714814
58, 58, 41.933804, 12.822342
59, 59, 41.518, 12.58439
60, 60, 41.974004, 12.703905
61, 61, 41.431187, 12.735292
62, 62, 41.715901, 12.693694
63, 63, 41.718944, 12.762898
64, 64, 41.872239, 12.81812
65, 65, 41.456509, 12.628756
66, 66, 42.032819, 12.831527
67, 67, 41.924733, 12.748967
68, 68, 41.697696, 12.848114
69, 69, 41.569944, 12.603935
70, 70, 42.002343, 12.662316
71, 71, 41.753291, 12.71018
72, 72, 41.891694, 12.779658
73, 73, 41.889897, 12.830307
74, 74, 41.772723, 12.677246
75, 75, 41.97467, 12.511262
76, 76, 41.76499, 12.646898
77, 77, 41.488593, 12.590754
78, 78, 41.741306, 12.792184
79, 79, 41.446336, 12.759184
80, 80, 41.745252, 12.691477
81, 81, 41.698568, 12.375867
82, 82, 41.732026, 12.782643
83, 83, 41.613607, 12.824425
84, 84, 41.896687, 12.719696
85, 85, 41.689576, 12.776412
86, 86, 41.799186, 12.690348
87, 87, 41.421201, 12.750572
88, 88, 41.732493, 12.681751
89, 89, 41.759473, 12.687419
90, 90, 41.763944, 12.667169
91, 91, 41.73384, 12.709837
92, 92, 41.519036, 12.602459
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 88, 1.25372699246
0 , 24, 0.988820616895
0 , 91, 2.54810783095
0 , 62, 1.00128062368
1 , 57, 4.30044559298
1 , 34, 16.919771864
1 , 66, 7.35115453178
1 , 37, 4.61171863963
1 , 15, 7.50201213085
2 , 59, 10.2326200043
2 , 46, 0.819113658881
2 , 31, 8.35249079758
3 , 65, 13.791489671
3 , 28, 9.56589919108
3 , 46, 6.84161277886
3 , 12, 13.1051860026
3 , 69, 2.0412558404
4 , 67, 1.43214448234
4 , 22, 0.478684921589
4 , 15, 6.05274773332
5 , 32, 2.39879572182
5 , 74, 1.71918799167
5 , 76, 1.91020235358
5 , 18, 18.837182496
5 , 14, 1.11664903878
6 , 57, 5.29921400705
7 , 56, 0.907605232388
7 , 36, 2.13756209769
8 , 65, 7.26012800033
8 , 61, 2.28348184811
9 , 25, 0.961430579229
9 , 33, 0.897442511914
10 , 56, 0.572860096506
10 , 51, 1.53968966807
11 , 32, 7.51754373156
11 , 33, 1.50415549676
11 , 45, 15.4223914791
11 , 54, 1.90131006262
11 , 23, 1.26100817326
11 , 31, 14.6408195484
12 , 35, 10.4029668394
12 , 79, 7.62563958285
12 , 83, 12.4029185994
12 , 53, 19.0282920441
12 , 28, 18.3185820132
13 , 40, 7.08146164685
13 , 18, 22.3849886119
13 , 84, 7.21796080339
13 , 30, 4.72310728855
13 , 38, 0.475003452657
14 , 90, 0.908917285738
14 , 74, 1.51928847556
14 , 76, 1.15837285061
14 , 47, 1.32547821671
15 , 66, 7.27722794701
15 , 67, 6.80963700043
15 , 43, 2.19341955983
15 , 22, 5.60534024997
15 , 57, 7.60443856272
15 , 60, 8.22312051612
16 , 19, 9.77276105151
16 , 68, 10.4880463521
16 , 41, 8.18205513835
16 , 42, 11.0907260765
16 , 82, 12.2496580727
16 , 83, 19.6840456612
16 , 85, 15.1914833901
16 , 26, 3.15136881079
17 , 49, 0.452645843711
17 , 55, 1.10721322468
18 , 32, 16.7974745982
18 , 75, 9.53092421217
18 , 76, 19.2627270682
18 , 46, 31.5953132
18 , 48, 14.6956866685
18 , 50, 9.25106036013
18 , 84, 19.2661492133
18 , 25, 20.0514784819
18 , 29, 16.1013783369
19 , 40, 2.76286029394
19 , 27, 2.89488517385
19 , 30, 7.74943824028
19 , 78, 3.61702735374
20 , 58, 9.02190272271
20 , 39, 8.83253348929
21 , 64, 4.18627617781
21 , 38, 5.80857687008
21 , 39, 5.8281344635
21 , 72, 7.24607011295
21 , 40, 4.36939057775
21 , 26, 7.2808970466
23 , 28, 7.04479492051
23 , 53, 7.12009231028
23 , 54, 1.41041124248
23 , 31, 14.7440580534
24 , 88, 1.48657842876
24 , 54, 1.98699471871
25 , 76, 0.933289085712
25 , 50, 15.1923331789
26 , 40, 5.75271224236
26 , 68, 10.3519947649
26 , 39, 5.98821271495
27 , 32, 10.8395596576
27 , 74, 7.72509327759
27 , 78, 2.91863226418
28 , 46, 10.5078240657
28 , 83, 14.8866710133
28 , 53, 4.23607927746
29 , 32, 19.1672655809
29 , 34, 10.5135127209
29 , 67, 9.91550042152
29 , 70, 3.51873948252
29 , 75, 11.2756740066
29 , 84, 10.3229185231
29 , 60, 4.64478545128
30 , 38, 5.1340590467
30 , 74, 4.30627296917
30 , 84, 10.724828285
30 , 86, 1.9458258496
31 , 45, 10.3026533578
31 , 46, 8.29099811733
31 , 48, 18.3147008757
31 , 81, 9.58893517768
31 , 50, 16.0682663426
31 , 54, 16.1460135315
32 , 84, 12.2145314105
32 , 86, 3.40834329816
33 , 54, 1.38700490562
34 , 75, 5.68412475415
34 , 70, 10.4207905437
35 , 65, 1.96904554369
36 , 79, 3.34696908467
37 , 60, 2.4126332042
37 , 70, 3.23242626059
37 , 57, 1.36743644325
38 , 72, 6.53203330335
38 , 40, 6.86371257057
38 , 84, 7.19175515849
39 , 64, 7.05952921943
39 , 40, 8.14662105022
39 , 73, 7.49184312711
40 , 41, 6.3220863703
41 , 42, 3.03569404501
42 , 82, 1.16042079616
42 , 78, 0.680754072771
43 , 49, 0.950558119167
44 , 72, 2.37835525901
44 , 58, 5.29648553881
44 , 67, 2.12333386738
44 , 84, 4.15874943469
45 , 48, 9.01035422966
45 , 81, 8.29699273514
45 , 50, 6.77877249878
46 , 59, 10.6451119869
47 , 90, 0.846820078597
47 , 74, 0.48943406968
48 , 81, 11.3636716247
48 , 50, 10.0521615639
52 , 80, 1.13072195324
52 , 89, 0.490950010393
52 , 71, 1.85838103383
53 , 85, 6.2210857344
53 , 62, 3.88432779941
53 , 63, 6.52869968075
54 , 88, 2.39914848685
55 , 58, 1.02835043697
57 , 60, 1.94668666429
58 , 73, 4.92342949366
59 , 92, 1.50781432981
59 , 77, 3.31049801483
60 , 67, 6.62182085375
60 , 70, 4.66020478858
60 , 84, 8.69045880483
61 , 87, 1.6888999032
62 , 91, 2.40135604107
63 , 82, 2.18976808258
63 , 91, 4.70170640673
63 , 68, 7.45336954787
63 , 85, 3.45074417004
64 , 72, 3.84708927451
64 , 73, 2.20614957235
64 , 84, 8.58405890818
65 , 77, 4.76692357058
67 , 84, 3.94624200889
68 , 83, 9.54914924484
68 , 85, 6.01775680297
69 , 92, 5.65848905771
71 , 80, 1.78952982385
71 , 91, 2.16168166817
72 , 73, 4.19462490248
72 , 84, 4.99094764756
75 , 84, 19.2867853613
76 , 90, 1.6842187092
77 , 92, 3.52043794743
78 , 82, 1.29977089358
80 , 88, 1.63116414349
83 , 85, 9.33604814531
89 , 90, 1.75052222705


==> anc/data/Latium_Vetus/LV_EIA2.gdf <==
nodedef>name VARCHAR,label VARCHAR,latitude DOUBLE,longitude DOUBLE
0, 0, 41.721345, 12.684075
1, 1, 42.021715, 12.743736
2, 2, 41.605347, 12.545435
3, 3, 41.580565, 12.623969
4, 4, 41.92381, 12.766244
5, 5, 41.779732, 12.658752
6, 6, 41.987639, 12.778921
7, 7, 41.444527, 12.714443
8, 8, 41.748327, 12.651692
9, 9, 41.423963, 12.801668
10, 10, 41.722596, 12.658256
11, 11, 41.733987, 12.630103
12, 12, 41.514881, 12.754843
13, 13, 41.834945, 12.746782
14, 14, 41.769694, 12.65937
15, 15, 41.475979, 12.672728
16, 16, 41.970772, 12.803342
17, 17, 41.77641, 12.9179
18, 18, 41.610273, 12.830502
19, 19, 41.946699, 12.80429
20, 20, 41.890836, 12.48692
21, 21, 41.773322, 12.800049
22, 22, 41.915327, 12.928597
23, 23, 41.834688, 12.822166
24, 24, 41.724655, 12.638754
25, 25, 41.721194, 12.672155
26, 26, 41.756728, 12.64892
27, 27, 41.7872, 12.88273
28, 28, 41.761171, 12.769154
29, 29, 41.662864, 12.657732
30, 30, 41.925143, 12.797914
31, 31, 41.455167, 12.683098
32, 32, 41.800276, 12.713791
33, 33, 41.941237, 12.738639
34, 34, 41.663219, 12.481264
35, 35, 41.7665, 12.456667
36, 36, 41.742474, 12.644234
37, 37, 41.428829, 12.799398
38, 38, 41.913987, 12.599965
39, 39, 42.021554, 12.538782
40, 40, 41.463173, 12.650664
41, 41, 41.417118, 12.768936
42, 42, 41.995556, 12.700377
43, 43, 41.836624, 12.752058
44, 44, 41.840632, 12.892107
45, 45, 41.964337, 12.662259
46, 46, 41.795812, 12.814264
47, 47, 41.74044, 12.831776
48, 48, 41.735772, 12.795705
49, 49, 41.951065, 12.801848
50, 50, 41.910663, 12.766341
51, 51, 41.715214, 12.681951
52, 52, 41.752044, 12.445681
53, 53, 41.77767, 12.415667
54, 54, 41.768567, 12.675291
55, 55, 41.799952, 12.357963
56, 56, 41.944077, 12.808481
57, 57, 41.926665, 12.667543
58, 58, 41.807804, 12.478855
59, 59, 41.434286, 12.813994
60, 60, 41.755069, 12.68789
61, 61, 41.665432, 12.714126
62, 62, 41.681532, 12.702227
63, 63, 41.518, 12.58439
64, 64, 41.800116, 12.649224
65, 65, 41.93828, 12.811454
66, 66, 41.939997, 12.50213
67, 67, 41.989532, 12.714814
68, 68, 41.933804, 12.822342
69, 69, 41.73177, 12.652837
70, 70, 41.974004, 12.703905
71, 71, 41.431187, 12.735292
72, 72, 41.715901, 12.693694
73, 73, 41.718944, 12.762898
74, 74, 41.872239, 12.81812
75, 75, 41.456509, 12.628756
76, 76, 42.032819, 12.831527
77, 77, 41.924733, 12.748967
78, 78, 41.697696, 12.848114
79, 79, 41.569944, 12.603935
80, 80, 42.021261, 12.645838
81, 81, 41.811677, 12.427301
82, 82, 41.77745, 12.571413
83, 83, 42.002343, 12.662316
84, 84, 41.753291, 12.71018
85, 85, 41.891694, 12.779658
86, 86, 41.889897, 12.830307
87, 87, 41.772723, 12.677246
88, 88, 41.97467, 12.511262
89, 89, 41.614264, 12.553473
90, 90, 41.76499, 12.646898
91, 91, 41.741306, 12.792184
92, 92, 41.446336, 12.759184
93, 93, 41.745252, 12.691477
94, 94, 41.698568, 12.375867
95, 95, 41.732026, 12.782643
96, 96, 41.613607, 12.824425
97, 97, 41.896687, 12.719696
98, 98, 41.689576, 12.776412
99, 99, 41.799186, 12.690348
100, 100, 41.732493, 12.681751
101, 101, 41.759473, 12.687419
102, 102, 41.763944, 12.667169
103, 103, 41.972596, 12.647716
104, 104, 41.757274, 12.629511
105, 105, 42.036983, 12.713429
106, 106, 41.519036, 12.602459
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 72, 1.00128062368
0 , 25, 0.988820616895
0 , 100, 1.25372699246
1 , 105, 3.02273878273
1 , 67, 4.30044559298
1 , 76, 7.35115453178
1 , 6, 4.77290784166
2 , 89, 1.19495226593
2 , 34, 8.35249079758
2 , 63, 10.2326200043
3 , 89, 6.95300798459
3 , 75, 13.791489671
3 , 12, 13.1051860026
3 , 29, 9.56589919108
3 , 79, 2.0412558404
4 , 97, 4.88904008402
4 , 77, 1.43214448234
4 , 30, 2.62266197426
5 , 64, 2.39879572182
5 , 99, 3.39511198141
5 , 14, 1.11664903878
5 , 20, 18.837182496
5 , 87, 1.71918799167
5 , 90, 1.91020235358
6 , 16, 2.75373584949
7 , 31, 2.86605108325
7 , 71, 2.28348184811
8 , 26, 0.961430579229
8 , 36, 0.897442511914
9 , 41, 2.83163023052
9 , 37, 0.572860096506
10 , 24, 1.63359434015
10 , 25, 1.16329085873
10 , 29, 6.63786769168
11 , 34, 14.6408195484
11 , 36, 1.50415549676
11 , 69, 1.90131006262
11 , 104, 2.58823597129
11 , 52, 15.4223914791
11 , 24, 1.26100817326
12 , 96, 12.4029185994
12 , 98, 19.4955630547
12 , 29, 18.3185820132
12 , 18, 12.3265625925
12 , 15, 8.08713730605
12 , 92, 7.62563958285
12 , 61, 17.0688214396
13 , 32, 4.72310728855
13 , 97, 7.21796080339
13 , 43, 0.475003452657
13 , 46, 7.08146164685
14 , 90, 1.15837285061
14 , 87, 1.51928847556
14 , 54, 1.32547821671
14 , 101, 2.58750758239
15 , 40, 2.3238821556
16 , 33, 6.27395001005
16 , 67, 7.60443856272
16 , 70, 8.22312051612
16 , 76, 7.27722794701
16 , 49, 2.19341955983
17 , 96, 19.6840456612
17 , 98, 15.1914833901
17 , 73, 14.350206948
17 , 78, 10.4880463521
17 , 47, 8.18205513835
17 , 48, 11.0907260765
17 , 27, 3.15136881079
17 , 95, 12.2496580727
18 , 96, 0.62624896197
18 , 78, 9.82433068818
19 , 56, 0.452645843711
19 , 49, 0.525477273276
20 , 32, 21.3071523559
20 , 97, 19.2661492133
20 , 66, 5.60593604109
20 , 38, 9.69727552816
20 , 103, 16.1013783369
20 , 64, 16.7974745982
20 , 43, 22.7544225659
20 , 81, 10.0862814588
20 , 82, 14.4118510092
20 , 57, 15.459101232
20 , 90, 19.2627270682
20 , 58, 9.25106036013
20 , 104, 18.9661645935
21 , 32, 7.74943824028
21 , 91, 3.61702735374
21 , 28, 2.89488517385
21 , 46, 2.76286029394
21 , 47, 4.50212029788
22 , 68, 9.02190272271
22 , 44, 8.83253348929
23 , 74, 4.18627617781
23 , 43, 5.80857687008
23 , 44, 5.8281344635
23 , 46, 4.36939057775
23 , 85, 7.24607011295
23 , 27, 7.2808970466
24 , 34, 14.7440580534
24 , 62, 7.12009231028
25 , 89, 15.4356237467
25 , 51, 1.04968065257
25 , 100, 1.48657842876
26 , 104, 1.61008505895
27 , 44, 5.98821271495
27 , 46, 5.75271224236
27 , 78, 10.3519947649
28 , 32, 6.31908826738
28 , 91, 2.91863226418
28 , 84, 4.96653566258
29 , 96, 14.8866710133
29 , 82, 14.6082082709
29 , 89, 10.2048825512
29 , 61, 4.69032132539
29 , 62, 4.23607927746
30 , 68, 2.23716243999
30 , 50, 3.06676662683
31 , 75, 4.52830358966
32 , 97, 10.724828285
32 , 99, 1.9458258496
32 , 43, 5.1340590467
32 , 87, 4.30627296917
33 , 57, 6.09633906271
33 , 77, 2.02301054467
33 , 70, 4.63651904778
34 , 82, 14.7324869958
34 , 52, 10.3026533578
34 , 55, 18.3147008757
34 , 89, 8.09677999137
34 , 58, 16.0682663426
34 , 94, 9.58893517768
35 , 52, 1.84659713994
35 , 58, 4.94440854302
35 , 36, 15.7768370038
35 , 53, 3.6175830609
37 , 59, 1.35888671862
38 , 64, 13.2945132992
38 , 97, 10.0872166522
38 , 66, 8.58958152279
38 , 99, 14.7888649772
38 , 39, 12.9783832559
38 , 103, 7.61552358829
38 , 82, 15.3556850579
38 , 88, 9.96127705466
38 , 58, 15.4821791915
39 , 88, 5.68412475415
39 , 80, 8.83798880534
39 , 103, 10.5135127209
40 , 75, 1.96904554369
41 , 92, 3.34696908467
41 , 71, 3.20987389094
42 , 83, 3.23242626059
42 , 67, 1.36743644325
42 , 70, 2.4126332042
43 , 97, 7.19175515849
43 , 74, 6.75000395969
43 , 46, 6.86371257057
43 , 85, 6.53203330335
44 , 74, 7.05952921943
44 , 46, 8.14662105022
44 , 86, 7.49184312711
45 , 57, 4.20902496085
45 , 70, 3.60467004185
45 , 103, 1.51199626773
46 , 47, 6.3220863703
47 , 48, 3.03569404501
47 , 91, 3.2842797096
48 , 95, 1.16042079616
50 , 97, 4.15874943469
50 , 85, 2.37835525901
51 , 72, 0.977071004943
51 , 62, 4.10362196484
52 , 53, 3.78130668094
52 , 94, 8.29699273514
53 , 81, 3.9000120977
53 , 55, 5.38422825448
54 , 102, 0.846820078597
54 , 90, 2.38666030265
54 , 101, 1.42541385403
54 , 87, 0.48943406968
55 , 81, 5.88945021575
55 , 94, 11.3636716247
56 , 65, 0.689473313004
57 , 70, 6.05843023211
57 , 97, 5.44963335826
57 , 82, 18.3918913288
57 , 88, 13.974286671
58 , 81, 4.29177561573
58 , 82, 8.37755709954
58 , 89, 22.3802103435
60 , 101, 0.490950010393
60 , 93, 1.13072195324
61 , 96, 10.8201133709
61 , 98, 5.82445134185
61 , 62, 2.04362965445
62 , 73, 6.52869968075
63 , 75, 7.76738989937
63 , 106, 1.50781432981
64 , 97, 12.2145314105
64 , 99, 3.40834329816
64 , 104, 5.03329330281
65 , 68, 1.02835043697
66 , 88, 3.92624681469
66 , 103, 12.5645923329
67 , 70, 1.94668666429
68 , 86, 4.92342949366
69 , 100, 2.39914848685
70 , 103, 4.64478545128
73 , 98, 3.45074417004
73 , 78, 7.45336954787
73 , 93, 6.60507345743
73 , 95, 2.18976808258
74 , 85, 3.84708927451
74 , 86, 2.20614957235
75 , 106, 7.28499195575
77 , 97, 3.94624200889
78 , 96, 9.54914924484
78 , 98, 6.01775680297
79 , 106, 5.65848905771
80 , 88, 12.260705556
80 , 105, 5.84640054065
80 , 83, 2.50411105754
80 , 103, 5.41012724456
82 , 97, 18.0634585912
82 , 104, 5.31172829752
82 , 89, 18.1950571427
83 , 105, 5.71171129603
83 , 103, 3.51873948252
84 , 93, 1.78952982385
85 , 97, 4.99094764756
85 , 86, 4.19462490248
88 , 103, 11.2756740066
89 , 106, 11.3389196042
90 , 102, 1.6842187092
90 , 104, 1.67700751286
91 , 95, 1.29977089358
96 , 98, 9.33604814531
101 , 102, 1.75052222705


==> anc/data/Latium_Vetus/LV_OA.gdf <==
nodedef>name VARCHAR,label VARCHAR,latitude DOUBLE,longitude DOUBLE
0, 0, 41.721345, 12.684075
1, 1, 42.021715, 12.743736
2, 2, 41.605347, 12.545435
3, 3, 41.580565, 12.623969
4, 4, 41.92381, 12.766244
5, 5, 41.748327, 12.651692
6, 6, 41.722596, 12.658256
7, 7, 41.733987, 12.630103
8, 8, 41.514881, 12.754843
9, 9, 41.834945, 12.746782
10, 10, 41.769694, 12.65937
11, 11, 41.970772, 12.803342
12, 12, 41.77641, 12.9179
13, 13, 41.610273, 12.830502
14, 14, 41.946699, 12.80429
15, 15, 41.890836, 12.48692
16, 16, 41.773322, 12.800049
17, 17, 41.724655, 12.638754
18, 18, 41.721194, 12.672155
19, 19, 41.7872, 12.88273
20, 20, 41.7791, 12.431215
21, 21, 41.662864, 12.657732
22, 22, 41.925143, 12.797914
23, 23, 41.455167, 12.683098
24, 24, 41.800276, 12.713791
25, 25, 41.941237, 12.738639
26, 26, 41.663219, 12.481264
27, 27, 41.7665, 12.456667
28, 28, 41.742474, 12.644234
29, 29, 41.913987, 12.599965
30, 30, 42.021554, 12.538782
31, 31, 41.836624, 12.752058
32, 32, 41.840632, 12.892107
33, 33, 41.964337, 12.662259
34, 34, 41.697696, 12.848114
35, 35, 41.74044, 12.831776
36, 36, 41.735772, 12.795705
37, 37, 41.951065, 12.801848
38, 38, 41.910663, 12.766341
39, 39, 41.752044, 12.445681
40, 40, 41.77767, 12.415667
41, 41, 41.768567, 12.675291
42, 42, 41.410532, 12.766039
43, 43, 41.787757, 12.646005
44, 44, 41.799952, 12.357963
45, 45, 41.786478, 12.690768
46, 46, 41.944077, 12.808481
47, 47, 41.926665, 12.667543
48, 48, 41.807804, 12.478855
49, 49, 41.434286, 12.813994
50, 50, 41.665432, 12.714126
51, 51, 41.681532, 12.702227
52, 52, 41.518, 12.58439
53, 53, 41.93828, 12.811454
54, 54, 41.939997, 12.50213
55, 55, 41.989532, 12.714814
56, 56, 41.933804, 12.822342
57, 57, 41.73177, 12.652837
58, 58, 41.974004, 12.703905
59, 59, 41.431187, 12.735292
60, 60, 41.715901, 12.693694
61, 61, 41.718944, 12.762898
62, 62, 41.872239, 12.81812
63, 63, 41.456509, 12.628756
64, 64, 41.836222, 12.468828
65, 65, 41.924733, 12.748967
66, 66, 41.569944, 12.603935
67, 67, 42.021261, 12.645838
68, 68, 41.811677, 12.427301
69, 69, 41.77745, 12.571413
70, 70, 42.002343, 12.662316
71, 71, 41.753291, 12.71018
72, 72, 41.891694, 12.779658
73, 73, 41.889897, 12.830307
74, 74, 41.97467, 12.511262
75, 75, 41.614264, 12.553473
76, 76, 41.76499, 12.646898
77, 77, 41.926793, 12.575956
78, 78, 41.741306, 12.792184
79, 79, 41.745252, 12.691477
80, 80, 41.924318, 12.759051
81, 81, 41.732026, 12.782643
82, 82, 41.974384, 12.60442
83, 83, 41.613607, 12.824425
84, 84, 41.896687, 12.719696
85, 85, 41.689576, 12.776412
86, 86, 41.732493, 12.681751
87, 87, 41.759473, 12.687419
88, 88, 41.781645, 12.650994
89, 89, 41.972596, 12.647716
90, 90, 41.757274, 12.629511
91, 91, 42.036983, 12.713429
92, 92, 41.519036, 12.602459
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 18, 0.988820616895
0 , 60, 1.00128062368
0 , 86, 1.25372699246
1 , 25, 8.95303276753
1 , 91, 3.02273878273
1 , 55, 4.30044559298
2 , 26, 8.35249079758
2 , 75, 1.19495226593
2 , 52, 10.2326200043
3 , 8, 13.1051860026
3 , 66, 2.0412558404
3 , 75, 6.95300798459
3 , 21, 9.56589919108
3 , 63, 13.791489671
4 , 80, 0.59739425517
4 , 11, 6.05274773332
4 , 84, 4.88904008402
5 , 28, 0.897442511914
6 , 57, 1.11413006271
6 , 18, 1.16329085873
7 , 57, 1.90131006262
7 , 39, 15.4223914791
7 , 28, 1.50415549676
7 , 17, 1.26100817326
8 , 42, 11.6332168311
8 , 13, 12.3265625925
8 , 50, 17.0688214396
8 , 83, 12.4029185994
8 , 21, 18.3185820132
8 , 85, 19.4955630547
8 , 63, 12.3388548084
9 , 24, 4.72310728855
9 , 31, 0.475003452657
10 , 88, 1.49852072317
10 , 41, 1.32547821671
10 , 76, 1.15837285061
11 , 65, 6.80963700043
11 , 37, 2.19341955983
11 , 80, 6.32840938337
11 , 55, 7.60443856272
11 , 25, 6.27395001005
11 , 58, 8.22312051612
12 , 19, 3.15136881079
12 , 34, 10.4880463521
12 , 35, 8.18205513835
12 , 36, 11.0907260765
12 , 81, 12.2496580727
12 , 83, 19.6840456612
12 , 85, 15.1914833901
13 , 34, 9.82433068818
13 , 83, 0.62624896197
14 , 37, 0.525477273276
14 , 46, 0.452645843711
15 , 64, 6.25095456463
15 , 69, 14.4118510092
15 , 43, 17.4549791469
15 , 76, 19.2627270682
15 , 45, 20.477102198
15 , 77, 8.37759156182
15 , 84, 19.2661492133
15 , 54, 5.60593604109
15 , 24, 21.3071523559
15 , 90, 18.9661645935
15 , 29, 9.69727552816
15 , 31, 22.7544225659
16 , 32, 10.6814748356
16 , 35, 4.50212029788
16 , 72, 13.2620111381
16 , 73, 13.1944537309
16 , 45, 9.17304717935
16 , 78, 3.61702735374
16 , 19, 7.02291534735
16 , 24, 7.74943824028
16 , 31, 8.08000792456
17 , 57, 1.41041124248
17 , 26, 14.7440580534
17 , 75, 14.1632886307
17 , 51, 7.12009231028
18 , 75, 15.4356237467
18 , 86, 1.48657842876
18 , 21, 6.59149348738
19 , 32, 5.98821271495
19 , 34, 10.3519947649
19 , 62, 10.8592407818
19 , 31, 12.1368066016
20 , 64, 7.07104491689
20 , 40, 1.29821027848
20 , 27, 2.53178219349
20 , 68, 3.63461634813
20 , 39, 3.23686671796
21 , 83, 14.8866710133
21 , 69, 14.6082082709
21 , 75, 10.2048825512
21 , 50, 4.69032132539
21 , 51, 4.23607927746
22 , 38, 3.06676662683
23 , 59, 5.09945315408
23 , 63, 4.52830358966
24 , 64, 20.6767322251
24 , 45, 2.44732086385
24 , 84, 10.724828285
24 , 29, 15.7616145591
24 , 31, 5.1340590467
25 , 58, 4.63651904778
25 , 65, 2.02301054467
25 , 47, 6.09633906271
26 , 69, 14.7324869958
26 , 39, 10.3026533578
26 , 75, 8.09677999137
26 , 44, 18.3147008757
26 , 48, 16.0682663426
27 , 48, 4.94440854302
27 , 68, 5.57884450175
27 , 39, 1.84659713994
28 , 57, 1.38700490562
28 , 90, 2.04812110002
28 , 39, 16.496191861
29 , 69, 15.3556850579
29 , 43, 14.5357938947
29 , 77, 2.44256152188
29 , 47, 5.76258330415
29 , 82, 6.7217170235
29 , 84, 10.0872166522
29 , 89, 7.61552358829
30 , 74, 5.68412475415
30 , 67, 8.83798880534
30 , 82, 7.54056255902
31 , 32, 11.6033676935
31 , 64, 23.4497773652
31 , 72, 6.53203330335
31 , 84, 7.19175515849
31 , 62, 6.75000395969
32 , 35, 12.2044575495
32 , 72, 10.899301257
32 , 73, 7.49184312711
32 , 62, 7.05952921943
33 , 89, 1.51199626773
33 , 58, 3.60467004185
33 , 47, 4.20902496085
34 , 83, 9.54914924484
34 , 85, 6.01775680297
36 , 81, 1.16042079616
36 , 78, 0.680754072771
38 , 72, 2.37835525901
38 , 80, 1.63276303563
38 , 84, 4.15874943469
39 , 69, 10.7971509458
39 , 40, 3.78130668094
40 , 44, 5.38422825448
41 , 76, 2.38666030265
41 , 87, 1.42541385403
42 , 49, 4.78911122881
42 , 59, 3.43989249578
43 , 64, 15.6318564302
43 , 76, 2.53106757464
43 , 88, 0.795111225944
43 , 90, 3.6528426411
44 , 68, 5.88945021575
45 , 88, 3.33921450557
46 , 53, 0.689473313004
47 , 69, 18.3918913288
47 , 65, 6.73542916786
47 , 84, 5.44963335826
47 , 58, 6.05843023211
48 , 64, 3.26529811023
48 , 68, 4.29177561573
48 , 69, 8.37755709954
48 , 75, 22.3802103435
48 , 77, 15.472817703
50 , 51, 2.04362965445
50 , 85, 5.82445134185
51 , 60, 3.88432779941
51 , 61, 6.52869968075
51 , 85, 6.2210857344
52 , 75, 11.0018563034
52 , 63, 7.76738989937
53 , 56, 1.02835043697
54 , 74, 3.92624681469
54 , 82, 9.27659395063
54 , 77, 6.27698489844
55 , 58, 1.94668666429
55 , 70, 4.56341243187
56 , 73, 4.92342949366
57 , 86, 2.39914848685
58 , 70, 4.66020478858
60 , 85, 7.46031922765
61 , 81, 2.18976808258
61 , 85, 3.45074417004
61 , 79, 6.60507345743
62 , 73, 2.20614957235
62 , 72, 3.84708927451
63 , 92, 7.28499195575
64 , 68, 4.38923108166
64 , 69, 10.717249943
64 , 84, 21.8208648574
65 , 80, 0.835018878176
65 , 84, 3.94624200889
66 , 92, 5.65848905771
67 , 89, 5.41012724456
67 , 82, 6.23183042009
67 , 91, 5.84640054065
67 , 70, 2.50411105754
69 , 90, 5.31172829752
69 , 75, 18.1950571427
69 , 84, 18.0634585912
70 , 89, 3.51873948252
71 , 79, 1.78952982385
72 , 73, 4.19462490248
72 , 84, 4.99094764756
74 , 82, 7.69632302612
74 , 77, 7.54275529869
75 , 92, 11.3389196042
76 , 90, 1.67700751286
77 , 82, 5.78815941769
77 , 89, 7.81541707608
78 , 81, 1.29977089358
79 , 87, 1.61572218724
80 , 84, 4.47440190581
82 , 89, 3.582475883
83 , 85, 9.33604814531


==> anc/data/README.txt <==
##################
##   FOREWORD   ##
##################


This file contains information on some of the dataset used in the article entitled "Comparing spatial networks: A 'one size fits all' efficiency-driven approach" published in Physical Review E @@@@@@  and available at:

@@@@ URL PRE @@@@@

or in its preprint form at:


https://arxiv.org/abs/1807.00565




#############################
##   THE GDF FILE FORMAT   ##
#############################


The networks available in these datasets are stored in the GDF format (https://gephi.org/users/supported-graph-formats/gdf-format/). The GDF format is built like a database table or a comma separated file (CSV), and supports attributes to both nodes and edges. A standard file is composed by two sections: one accounting for the nodes, and another for the edges. Each section has a header which, basically, describes the title of each column. Each line of the file (i.e., node or edge) contains several attributes separated by a coma. The GDF format can be easily read by programs written in one of the most common high-level languages (e.g., Python or C++) and, eventually, converted into (or generated from) a CSV file. 

In the following we present an example of a simple network encoded into the GDF format. 


nodedef>name VARCHAR,label VARCHAR, attribute1 DOUBLE
s1,Site number 1, 1.2345
s2,Site number 2, 2.3456
s3,Site number 3, 3.4567
edgedef>node1 VARCHAR,node2 VARCHAR, weight DOUBLE
s1,s2,1.2341
s2,s3,0.453
s3,s2, 2.34
s3,s1, 0.871


In the GDF format, upper-case words define the type (e.g., VARCHAR, BOOLEAN, DOUBLE, etc.) of the variable associated with each attribute. The first field ("name") in the node section is mandatory. The following fields, instead, are not required although field named "label" is convenient for visualization purposes. In the edge section, only the fields corresponding to the extremes of each edge (i.e., "node1" and "node2") are mandatory.



######################
##   THE DATASETS   ##
######################

For a detailed description of each dataset, please read Section IV of the main manuscript. In the following, we provide a brief summary of the dataset available in the ancillary files.



## Latium_Vetus ##

Set of geolocalized settlements and paths in the Latin region (central Italy) in several prehistoric and protohistoric ages from the article of Fulminante et al. available at:

https://doi.org/10.3389/fdigh.2017.00004 

Nodes are anonymized, while edges are weighted.



## Southern_Etruria ##

Set of geolocalized settlements and paths in the Etruscan region (central Italy) in several prehistoric and protohistoric ages from the article of Prignano et al. available at:

https://doi.org/10.1016/j.jas.2019.02.007 

Nodes are anonymized, while edges are weighted.




## Hispania ##

Set of geolocalized, anonymous nodes and weighted edges (preparation of a manuscript is currently in-progress). It represents settlements in Roman Hispania and documented roads of several types connecting them.




## Catalonia_Railway ##

Set of geolocalized, anonymous nodes and weighted edges (preparation of a manuscript is currently in-progress). It represents the railway connections between aggregated groups of contiguous towns in the Spanish region of Catalonia.



# end of file #


==> anc/data/Southern_Etruria/SE_AA.gdf <==
nodedef>name VARCHAR,label VARCHAR,latitude DOUBLE,longitude DOUBLE
0, 0, 42.00268, 12.50562
1, 1, 42.20509, 11.89202
2, 2, 42.56458, 11.70063
3, 3, 42.52245, 11.81162
4, 4, 41.9825, 12.45509
5, 5, 42.05581, 12.11732
6, 6, 41.93914, 12.40452
7, 7, 42.05467, 12.10417
8, 8, 42.50438, 12.29836
9, 9, 42.11798, 12.35954
10, 10, 41.99053, 12.23281
11, 11, 42.58031, 11.94072
12, 12, 42.49215, 12.26532
13, 13, 42.66819, 11.72049
14, 14, 42.04703, 12.11831
15, 15, 42.18249, 11.91947
16, 16, 42.5708, 12.28647
17, 17, 42.70242, 12.23968
18, 18, 42.59153, 12.18829
19, 19, 41.9484, 12.43528
20, 20, 42.05215, 12.11114
21, 21, 42.02633, 12.41594
22, 22, 42.41256, 12.18678
23, 23, 42.69331, 11.79213
24, 24, 42.55125, 11.40994
25, 25, 42.57597, 12.19562
26, 26, 42.03593, 12.09909
27, 27, 42.49246, 12.18075
28, 28, 42.53529, 11.81502
29, 29, 41.88256, 12.31484
30, 30, 42.052, 12.12848
31, 31, 41.88764, 12.3957
32, 32, 41.85581, 12.37042
33, 33, 42.2708, 12.06413
34, 34, 42.26815, 11.83772
35, 35, 42.41962, 11.93189
36, 36, 42.23189, 12.62848
37, 37, 42.35449, 11.82142
38, 38, 42.16068, 12.02446
39, 39, 42.04472, 12.12886
40, 40, 42.41835, 12.02753
41, 41, 42.12385, 11.96037
42, 42, 42.23544, 11.85306
43, 43, 42.54348, 12.09158
44, 44, 42.47276, 11.76679
45, 45, 42.40458, 11.54827
46, 46, 42.06789, 11.8584
47, 47, 42.06489, 12.11106
48, 48, 42.63748, 12.07328
49, 49, 42.58977, 11.80935
50, 50, 42.38786, 12.32925
51, 51, 42.10988, 11.9411
52, 52, 42.59986, 11.66336
53, 53, 41.98987, 12.4611
54, 54, 41.99961, 12.48178
55, 55, 42.15884, 11.77687
56, 56, 42.54939, 11.86205
57, 57, 42.47562, 12.40812
58, 58, 42.0602, 12.10104
59, 59, 42.21978, 11.77919
60, 60, 42.67845, 11.95769
61, 61, 42.61554, 11.81518
62, 62, 42.67831, 11.58484
63, 63, 41.93442, 12.34328
64, 64, 42.42707, 11.68614
65, 65, 42.31934, 11.88964
66, 66, 42.60489, 11.7538
67, 67, 42.49333, 12.20879
68, 68, 42.13064, 12.04078
69, 69, 41.86364, 12.32283
70, 70, 42.5676, 12.20719
71, 71, 41.96083, 12.49635
72, 72, 42.26499, 12.11262
73, 73, 42.15536, 12.0395
74, 74, 41.88053, 12.33534
75, 75, 42.5487, 11.81631
76, 76, 42.0518, 12.11933
77, 77, 42.52231, 11.80269
78, 78, 42.54156, 12.02899
79, 79, 42.49575, 12.30605
80, 80, 42.26608, 12.58931
81, 81, 42.31556, 12.04592
82, 82, 42.34049, 11.82424
83, 83, 41.97649, 12.19676
84, 84, 42.47565, 12.32637
85, 85, 42.47556, 12.22967
86, 86, 41.94004, 12.11786
87, 87, 42.12437, 11.9038
88, 88, 42.11748, 12.60116
89, 89, 42.56405, 11.85886
90, 90, 42.28147, 12.06463
91, 91, 42.62366, 12.11676
92, 92, 42.51967, 11.82707
93, 93, 41.94114, 12.19844
94, 94, 41.93578, 12.30228
95, 95, 42.10314, 11.93753
96, 96, 42.57544, 11.94644
97, 97, 42.34659, 11.99005
98, 98, 42.15574, 12.05181
99, 99, 42.6941, 12.26331
100, 100, 41.95221, 12.13506
101, 101, 42.6101, 12.07774
102, 102, 42.63389, 12.18276
103, 103, 42.52601, 11.89059
104, 104, 42.072, 12.16331
105, 105, 42.0748, 11.83776
106, 106, 42.01676, 12.14339
107, 107, 42.55418, 11.8484
108, 108, 42.23286, 11.97235
109, 109, 42.64419, 11.73998
110, 110, 42.13507, 11.78848
111, 111, 42.34894, 12.40356
112, 112, 42.40197, 11.94199
113, 113, 42.35258, 12.47315
114, 114, 42.20124, 12.40814
115, 115, 42.18826, 11.88676
116, 116, 42.13509, 12.05687
117, 117, 42.29283, 11.71551
118, 118, 42.52808, 11.80242
119, 119, 42.27081, 12.38928
120, 120, 41.87775, 12.34499
121, 121, 42.35855, 12.38169
122, 122, 42.05647, 12.14492
123, 123, 42.54471, 11.83907
124, 124, 42.1566, 12.00999
125, 125, 42.03741, 11.95693
126, 126, 42.09785, 11.98991
127, 127, 42.02269, 11.97739
128, 128, 42.24449, 12.383
129, 129, 42.61451, 12.08245
130, 130, 42.52441, 11.71062
131, 131, 42.51216, 12.32243
132, 132, 42.72303, 12.18756
133, 133, 42.55868, 11.78887
134, 134, 42.36522, 11.65505
135, 135, 42.42791, 12.43546
136, 136, 42.05368, 12.04887
137, 137, 42.04349, 12.12314
138, 138, 41.94896, 12.46567
139, 139, 42.39987, 12.07145
140, 140, 42.03327, 12.02942
141, 141, 42.22967, 12.03453
142, 142, 42.26128, 12.06411
143, 143, 42.14773, 11.99799
144, 144, 42.24574, 12.26012
145, 145, 42.20354, 11.89122
146, 146, 41.95216, 12.41217
147, 147, 42.21409, 12.45179
148, 148, 41.99877, 12.1694
149, 149, 41.99464, 12.21495
150, 150, 41.97659, 12.09665
151, 151, 42.12245, 11.98271
152, 152, 42.05687, 11.9101
153, 153, 42.20472, 11.91441
154, 154, 42.22948, 11.9772
155, 155, 42.36399, 12.39838
156, 156, 42.25151, 12.4063
157, 157, 42.29589, 12.4622
158, 158, 42.54452, 11.72026
159, 159, 42.00265, 12.11411
160, 160, 42.12574, 11.79744
161, 161, 41.91386, 12.28453
162, 162, 42.04152, 12.07743
163, 163, 42.65154, 12.05727
164, 164, 42.66712, 12.23259
165, 165, 42.60468, 11.73228
166, 166, 42.10008, 12.56662
167, 167, 42.04777, 11.919
168, 168, 42.37444, 12.44708
169, 169, 41.86065, 12.34109
170, 170, 42.15794, 11.93264
171, 171, 42.52076, 11.78549
172, 172, 42.17337, 12.56596
173, 173, 42.47552, 11.7554
174, 174, 42.43147, 11.71352
175, 175, 42.10596, 11.82374
176, 176, 42.05328, 11.87362
177, 177, 42.04887, 12.15103
178, 178, 42.66157, 12.04288
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 21, 7.85685
0 , 166, 11.93673
0 , 54, 1.99806
0 , 71, 4.71321
1 , 153, 1.8435
1 , 34, 8.31049
1 , 42, 4.65346
1 , 145, 0.1844
2 , 66, 6.24425
2 , 133, 7.25207
2 , 52, 4.96687
2 , 24, 23.84022
2 , 158, 2.74796
2 , 165, 5.15392
3 , 28, 1.45376
3 , 92, 1.30256
3 , 77, 0.73154
3 , 118, 0.97934
4 , 146, 4.89317
4 , 21, 5.84588
4 , 53, 0.9577
4 , 138, 3.82828
4 , 71, 4.17362
5 , 76, 0.47547
5 , 20, 0.65226
5 , 30, 1.01351
5 , 47, 1.13352
6 , 63, 5.08945
6 , 146, 1.57898
6 , 19, 2.74281
6 , 31, 5.76923
7 , 26, 2.12426
7 , 47, 1.27002
7 , 20, 0.63967
7 , 58, 0.66658
7 , 162, 2.64657
8 , 131, 2.153
8 , 12, 3.02905
9 , 144, 16.38866
9 , 104, 16.96843
9 , 114, 10.08126
9 , 21, 11.19691
10 , 83, 3.36182
10 , 21, 15.63582
10 , 94, 8.36464
10 , 149, 1.54418
11 , 96, 0.71551
11 , 103, 7.29728
11 , 56, 7.29818
11 , 89, 6.93845
11 , 60, 10.99372
11 , 61, 10.9903
12 , 67, 4.6339
12 , 79, 3.36122
12 , 16, 8.90994
12 , 84, 5.32852
12 , 85, 3.4546
13 , 109, 3.10644
13 , 62, 11.13987
13 , 23, 6.48411
14 , 137, 0.56002
14 , 76, 0.53671
15 , 153, 2.50519
15 , 170, 2.93585
15 , 115, 2.76865
15 , 108, 7.09057
15 , 143, 7.53319
16 , 131, 7.15065
16 , 164, 11.57493
16 , 102, 11.0052
16 , 70, 6.49796
16 , 99, 13.83194
16 , 27, 12.2774
17 , 99, 2.1399
17 , 132, 4.83279
18 , 25, 1.83016
18 , 102, 4.72894
19 , 138, 2.51246
19 , 31, 7.50335
20 , 76, 0.67691
21 , 166, 14.88952
21 , 104, 21.45544
21 , 172, 20.49377
21 , 146, 8.24803
21 , 114, 19.44753
21 , 147, 21.07306
21 , 53, 5.50641
21 , 54, 6.19416
21 , 94, 13.76249
21 , 63, 11.84664
22 , 27, 8.89265
22 , 50, 12.00906
22 , 139, 9.56764
22 , 84, 13.4232
22 , 85, 7.8347
23 , 60, 13.62438
24 , 64, 26.50807
24 , 130, 24.7998
24 , 45, 19.85407
24 , 52, 21.42958
24 , 62, 20.09835
25 , 43, 9.2496
25 , 70, 1.32726
26 , 162, 1.89249
26 , 159, 3.90059
27 , 67, 2.29961
27 , 70, 8.6261
27 , 43, 9.24592
27 , 85, 4.42712
28 , 123, 2.2301
28 , 75, 1.49393
28 , 118, 1.30635
29 , 161, 4.28758
29 , 74, 1.71102
29 , 63, 6.22443
29 , 93, 11.62039
29 , 69, 2.20399
30 , 137, 1.0433
30 , 122, 1.44458
30 , 76, 0.75534
30 , 39, 0.8096
31 , 32, 4.10939
31 , 138, 8.93909
31 , 120, 4.33701
31 , 63, 6.76875
32 , 169, 2.48639
33 , 72, 4.03943
33 , 90, 1.18642
33 , 142, 1.05791
34 , 65, 7.11148
34 , 42, 3.84768
34 , 108, 11.74801
34 , 82, 8.11477
34 , 153, 9.46019
34 , 59, 7.21635
35 , 64, 20.17596
35 , 96, 17.3565
35 , 37, 11.60153
35 , 103, 12.2977
35 , 40, 7.8472
35 , 44, 14.77011
35 , 78, 15.71453
35 , 112, 2.12923
35 , 92, 14.05116
36 , 80, 4.98165
36 , 88, 12.91137
36 , 172, 8.29317
37 , 64, 13.72314
37 , 65, 6.83081
37 , 82, 1.5729
37 , 134, 13.71314
38 , 73, 1.37277
38 , 154, 8.57851
38 , 124, 1.27529
39 , 137, 0.49143
39 , 106, 3.3305
40 , 43, 14.8629
40 , 139, 4.14766
40 , 78, 13.69225
40 , 97, 8.54722
41 , 51, 2.22106
41 , 170, 4.424
41 , 151, 1.84787
41 , 143, 4.08076
42 , 55, 10.57356
43 , 91, 9.1451
43 , 101, 7.48928
43 , 70, 9.83576
43 , 78, 5.12895
43 , 102, 12.51347
44 , 64, 8.33727
44 , 92, 7.1811
44 , 173, 0.98266
45 , 64, 11.5837
45 , 134, 9.79534
46 , 176, 2.05248
46 , 105, 1.86773
47 , 58, 0.97724
47 , 68, 9.32555
48 , 129, 2.66039
48 , 163, 2.03808
49 , 89, 4.95807
49 , 66, 4.84481
49 , 61, 2.90313
49 , 133, 3.83992
50 , 168, 9.78644
50 , 121, 5.39838
50 , 84, 9.75853
51 , 170, 5.38599
51 , 95, 0.80474
52 , 66, 7.41869
52 , 62, 10.82592
52 , 165, 5.66276
53 , 54, 2.02202
55 , 59, 6.77466
55 , 115, 9.62255
55 , 110, 2.80931
56 , 103, 3.49444
56 , 107, 1.23772
56 , 89, 1.64989
56 , 123, 1.95189
56 , 92, 4.3717
57 , 131, 8.11086
57 , 84, 6.70039
57 , 135, 5.75622
58 , 136, 4.365
58 , 68, 9.27159
59 , 134, 19.11394
60 , 178, 7.20893
60 , 132, 19.41532
60 , 61, 13.58516
61 , 66, 5.15761
63 , 74, 6.02443
63 , 146, 6.02574
63 , 120, 6.29905
63 , 94, 3.39268
64 , 130, 11.00143
64 , 134, 7.33138
64 , 173, 7.82543
65 , 112, 10.13863
65 , 97, 8.78681
66 , 133, 5.88246
66 , 109, 4.51104
67 , 85, 2.61292
68 , 73, 2.74904
68 , 143, 4.00487
68 , 116, 1.41518
68 , 151, 4.87176
68 , 126, 5.55534
69 , 169, 1.54731
71 , 138, 2.85801
72 , 141, 7.52789
72 , 142, 4.01069
72 , 144, 12.319
72 , 116, 15.14717
72 , 90, 4.3503
73 , 98, 1.01498
74 , 120, 0.85611
74 , 169, 2.25983
75 , 123, 1.91536
75 , 89, 3.87825
75 , 107, 2.69663
75 , 133, 2.50509
77 , 171, 1.4192
77 , 118, 0.64157
78 , 101, 8.59798
78 , 96, 7.73509
79 , 84, 2.78602
79 , 131, 2.2641
80 , 113, 13.54703
80 , 147, 12.7035
80 , 157, 10.96299
81 , 97, 5.74075
81 , 90, 4.0885
81 , 139, 9.60064
83 , 100, 5.76811
83 , 148, 3.35216
83 , 149, 2.51505
83 , 93, 3.93073
83 , 94, 9.8237
84 , 131, 4.07
84 , 135, 10.39955
86 , 100, 1.96213
86 , 93, 6.66179
86 , 150, 4.42366
87 , 152, 7.51892
87 , 170, 4.42307
87 , 175, 6.90936
88 , 172, 6.85457
88 , 166, 3.44195
89 , 107, 1.39141
91 , 129, 2.98422
91 , 102, 5.51468
92 , 103, 5.24978
92 , 173, 7.65197
92 , 118, 2.22463
92 , 123, 2.95099
93 , 161, 7.73627
93 , 100, 5.38094
93 , 94, 8.60425
94 , 161, 2.84379
95 , 152, 5.61748
97 , 108, 12.72174
97 , 112, 7.31025
98 , 116, 2.3323
98 , 141, 8.33775
99 , 164, 3.90987
100 , 148, 5.90072
100 , 150, 4.17284
100 , 159, 5.86626
101 , 129, 0.62333
102 , 163, 10.44373
102 , 132, 9.91345
102 , 164, 5.49755
104 , 122, 2.29783
104 , 116, 11.23235
104 , 177, 2.76279
105 , 175, 3.65057
106 , 177, 3.62352
106 , 159, 2.88158
106 , 148, 2.93414
107 , 123, 1.30032
108 , 141, 5.12851
108 , 143, 9.69277
108 , 153, 5.70222
108 , 154, 0.54802
109 , 165, 4.43547
110 , 170, 12.14643
111 , 168, 4.56065
111 , 121, 2.08951
111 , 157, 7.61356
111 , 119, 8.76115
113 , 168, 3.23775
113 , 157, 6.3636
114 , 144, 13.14628
114 , 147, 3.86628
115 , 145, 1.73724
118 , 171, 1.60753
119 , 144, 10.98213
119 , 128, 2.97007
119 , 157, 6.61116
120 , 169, 1.92745
121 , 155, 1.49785
122 , 177, 0.98359
124 , 143, 1.39604
125 , 167, 3.33524
125 , 126, 7.24652
125 , 127, 2.35114
126 , 136, 6.90966
126 , 140, 7.88198
126 , 151, 2.79738
127 , 140, 4.45287
127 , 150, 11.10146
128 , 144, 10.10945
128 , 147, 6.59176
128 , 156, 2.06932
130 , 171, 6.14529
130 , 133, 7.45315
130 , 158, 2.37004
132 , 164, 7.21994
132 , 163, 13.28074
133 , 158, 5.83283
135 , 168, 6.01788
136 , 140, 2.77858
136 , 162, 2.71668
138 , 146, 4.43585
140 , 162, 4.06711
140 , 150, 8.39594
140 , 159, 7.7759
141 , 154, 4.71736
141 , 142, 4.27316
143 , 170, 5.50201
143 , 151, 3.07853
143 , 153, 9.35327
147 , 172, 10.43211
148 , 149, 3.7897
148 , 159, 4.58622
150 , 159, 3.23513
152 , 176, 3.03631
152 , 167, 1.24976
155 , 168, 4.16355
156 , 157, 6.7416
159 , 162, 5.2751
160 , 175, 3.0873
163 , 178, 1.62028
171 , 173, 5.59926


==> anc/data/Southern_Etruria/SE_EIA1E.gdf <==
nodedef>name VARCHAR,label VARCHAR,latitude DOUBLE,longitude DOUBLE
0, 0, 42.00542, 12.18553
1, 1, 42.16075, 12.04257
2, 2, 41.95221, 12.13506
3, 3, 42.17997, 12.41185
4, 4, 42.20048, 12.25317
5, 5, 42.04856, 11.92472
6, 6, 41.88347, 12.33602
7, 7, 42.29957, 11.81615
8, 8, 42.11798, 12.35954
9, 9, 42.58031, 11.94072
10, 10, 42.0015, 12.14311
11, 11, 42.00264, 12.10106
12, 12, 42.22912, 12.2962
13, 13, 42.02633, 12.41594
14, 14, 42.03581, 12.07913
15, 15, 42.55708, 12.27105
16, 16, 42.65999, 11.77625
17, 17, 42.68662, 12.00727
18, 18, 42.25052, 12.17969
19, 19, 42.32155, 11.64984
20, 20, 42.22782, 12.38622
21, 21, 42.46364, 11.79033
22, 22, 41.94114, 12.19844
23, 23, 42.03626, 12.07728
24, 24, 42.04103, 12.0779
25, 25, 42.54348, 12.09158
26, 26, 42.40458, 11.54827
27, 27, 42.32195, 11.9447
28, 28, 42.4205, 12.21773
29, 29, 42.06789, 11.8584
30, 30, 42.63748, 12.07328
31, 31, 42.54609, 12.05641
32, 32, 42.41962, 11.93189
33, 33, 42.54937, 12.23259
34, 34, 42.33022, 11.71432
35, 35, 42.11401, 12.43794
36, 36, 41.98967, 12.23194
37, 37, 42.15787, 11.77476
38, 38, 42.00404, 12.14287
39, 39, 41.98996, 12.18909
40, 40, 42.47562, 12.40812
41, 41, 42.21677, 12.63902
42, 42, 42.46783, 12.31359
43, 43, 42.21978, 11.77919
44, 44, 42.2514, 12.57682
45, 45, 42.49333, 12.20879
46, 46, 42.05299, 12.0728
47, 47, 42.50068, 12.3349
48, 48, 41.97632, 12.32197
49, 49, 42.15784, 11.96352
50, 50, 42.0719, 12.26441
51, 51, 42.26499, 12.11262
52, 52, 42.51636, 12.2662
53, 53, 42.60454, 11.75459
54, 54, 42.12506, 11.79672
55, 55, 42.54156, 12.02899
56, 56, 42.34049, 11.82424
57, 57, 41.93541, 12.30532
58, 58, 42.51348, 12.25948
59, 59, 41.94004, 12.11786
60, 60, 42.21162, 11.75188
61, 61, 42.11748, 12.60116
62, 62, 42.62611, 11.91188
63, 63, 41.98711, 12.13213
64, 64, 42.21261, 12.38897
65, 65, 41.99877, 12.1694
66, 66, 42.65591, 12.04226
67, 67, 42.6941, 12.26331
68, 68, 42.59993, 12.0641
69, 69, 42.6101, 12.07774
70, 70, 42.63389, 12.18276
71, 71, 42.06375, 11.84217
72, 72, 42.25338, 11.81901
73, 73, 42.0748, 11.83776
74, 74, 41.99198, 12.17898
75, 75, 42.48597, 11.6847
76, 76, 42.64419, 11.73998
77, 77, 42.13507, 11.78848
78, 78, 41.99705, 12.14729
79, 79, 42.24521, 11.81545
80, 80, 42.231, 12.36796
81, 81, 42.23348, 11.80806
82, 82, 42.26815, 11.83772
83, 83, 42.04595, 11.906
84, 84, 42.03637, 11.95331
85, 85, 41.97618, 12.27567
86, 86, 42.03816, 12.06944
87, 87, 42.02269, 11.97739
88, 88, 42.04471, 11.85381
89, 89, 42.72303, 12.18756
90, 90, 42.42707, 11.68614
91, 91, 42.39674, 11.51503
92, 92, 42.66819, 11.72049
93, 93, 42.21409, 12.45179
94, 94, 42.30677, 11.7203
95, 95, 42.0897, 12.27471
96, 96, 42.54008, 12.00009
97, 97, 42.21674, 12.14957
98, 98, 42.02112, 12.08377
99, 99, 42.1765, 11.89543
100, 100, 42.151, 11.77549
101, 101, 42.13723, 12.20936
102, 102, 42.00265, 12.11411
103, 103, 42.23286, 11.97235
104, 104, 42.66712, 12.23259
105, 105, 42.04606, 11.91783
106, 106, 42.04551, 11.9849
107, 107, 42.20512, 12.45789
108, 108, 42.17337, 12.56596
109, 109, 42.24413, 12.06225
110, 110, 42.25336, 11.79877
111, 111, 42.08255, 11.83034
112, 112, 42.24925, 11.8051
113, 113, 42.17521, 11.76984
114, 114, 42.18249, 11.91947
115, 115, 42.66157, 12.04288
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 65, 1.52326
0 , 50, 9.84673
1 , 49, 6.51977
1 , 103, 9.88085
1 , 101, 13.98791
1 , 46, 12.23144
1 , 109, 9.40617
2 , 74, 5.71823
2 , 59, 1.96213
2 , 22, 5.38094
2 , 63, 3.88581
3 , 8, 8.12572
3 , 64, 4.08707
3 , 93, 5.01874
4 , 8, 12.68171
4 , 97, 8.71673
4 , 12, 4.76143
4 , 101, 7.90076
5 , 105, 0.63281
5 , 84, 2.72065
6 , 57, 6.30555
7 , 56, 4.59557
7 , 82, 3.91607
7 , 110, 5.33022
7 , 94, 7.91819
8 , 35, 6.47766
8 , 101, 12.56076
8 , 13, 11.19691
8 , 95, 7.66759
9 , 32, 17.87134
9 , 96, 6.60308
9 , 53, 15.4633
9 , 62, 5.60963
10 , 65, 2.19217
10 , 102, 2.39821
10 , 38, 0.28295
10 , 78, 0.60307
11 , 102, 1.07765
11 , 87, 10.45115
12 , 80, 5.90831
12 , 28, 22.22284
12 , 18, 9.87588
13 , 48, 9.54479
13 , 50, 13.4905
13 , 35, 9.91102
13 , 61, 18.33117
14 , 86, 0.84131
14 , 23, 0.16067
15 , 33, 3.26284
15 , 67, 15.23951
15 , 52, 4.54241
15 , 70, 11.18124
15 , 47, 8.1622
16 , 92, 4.64663
16 , 76, 3.44532
16 , 62, 11.70853
16 , 17, 19.10549
17 , 115, 4.02659
17 , 62, 10.29505
18 , 28, 19.14577
18 , 51, 5.74587
18 , 97, 4.49807
19 , 91, 13.86923
19 , 60, 14.82038
19 , 94, 6.01836
20 , 80, 1.5435
20 , 64, 1.7053
20 , 28, 25.49682
20 , 93, 5.60762
21 , 32, 12.59738
21 , 90, 9.46099
21 , 75, 9.00634
21 , 62, 20.61543
22 , 57, 8.85784
22 , 36, 6.06178
23 , 98, 1.76567
24 , 86, 0.7676
24 , 46, 1.3941
25 , 33, 11.56291
25 , 45, 11.1005
25 , 70, 12.51347
25 , 31, 2.89398
26 , 91, 2.86343
26 , 90, 11.5837
26 , 75, 14.38619
27 , 32, 10.90442
27 , 103, 10.15781
27 , 109, 12.96846
27 , 82, 10.6334
27 , 51, 15.18515
27 , 56, 10.10808
27 , 28, 24.94756
28 , 32, 23.44899
28 , 44, 34.97427
28 , 42, 9.45809
28 , 45, 8.12636
28 , 51, 19.31758
29 , 49, 13.22902
29 , 71, 1.41575
30 , 66, 3.25933
30 , 69, 3.06438
31 , 68, 6.01598
31 , 55, 2.30069
32 , 96, 14.50621
32 , 45, 24.13468
32 , 82, 18.52415
32 , 90, 20.17596
33 , 70, 10.23883
33 , 45, 6.5254
33 , 52, 4.58592
33 , 58, 4.55578
34 , 90, 11.00826
34 , 94, 2.6518
35 , 107, 10.25711
35 , 108, 12.44097
36 , 50, 9.52276
36 , 85, 3.91099
36 , 39, 3.53935
37 , 113, 1.96906
37 , 100, 0.76579
39 , 74, 0.86467
40 , 42, 7.79655
40 , 44, 28.50789
40 , 47, 6.61481
41 , 44, 6.40309
41 , 108, 7.70966
41 , 61, 11.4658
42 , 52, 6.64547
42 , 58, 6.73746
42 , 47, 4.04669
43 , 113, 5.0123
43 , 81, 2.82159
44 , 93, 11.09145
45 , 58, 4.71802
46 , 97, 19.2651
46 , 49, 14.72853
47 , 52, 5.89139
48 , 57, 4.74979
48 , 50, 11.63575
48 , 85, 3.82501
49 , 99, 5.97929
49 , 103, 8.36824
49 , 106, 12.60654
49 , 114, 4.54596
50 , 101, 8.56179
50 , 95, 2.15273
51 , 97, 6.16355
51 , 109, 4.74739
52 , 58, 0.63672
53 , 75, 14.3649
53 , 76, 4.56519
53 , 62, 13.0844
54 , 99, 9.94035
54 , 100, 3.3719
54 , 77, 1.30327
55 , 96, 2.37194
56 , 90, 14.86816
57 , 85, 5.15071
60 , 113, 4.30779
60 , 110, 6.03318
60 , 94, 10.88788
61 , 108, 6.85457
63 , 102, 2.2797
65 , 74, 1.09331
66 , 89, 14.01745
66 , 115, 0.63101
67 , 104, 3.90987
67 , 89, 6.97102
68 , 69, 1.58805
69 , 70, 8.9852
70 , 104, 5.49755
70 , 89, 9.91345
71 , 88, 2.3236
71 , 73, 1.28069
72 , 82, 2.24983
72 , 79, 0.95395
73 , 111, 1.05652
75 , 90, 6.54633
76 , 92, 3.10644
77 , 111, 6.78023
79 , 112, 0.96251
82 , 99, 11.23746
82 , 103, 11.74801
82 , 114, 11.65612
83 , 88, 4.30909
83 , 105, 0.97632
84 , 87, 2.50235
87 , 106, 2.61053
93 , 107, 1.1161
93 , 108, 10.43211
94 , 110, 8.7664
97 , 101, 10.1149
97 , 109, 7.80301
98 , 102, 3.23853
99 , 114, 2.08857
101 , 102, 16.89365
103 , 109, 7.50152
103 , 114, 7.09057
110 , 112, 0.6926


==> anc/data/Southern_Etruria/SE_EIA1L.gdf <==
nodedef>name VARCHAR,label VARCHAR,latitude DOUBLE,longitude DOUBLE
0, 0, 42.00542, 12.18553
1, 1, 42.16075, 12.04257
2, 2, 41.95221, 12.13506
3, 3, 42.17997, 12.41185
4, 4, 42.20048, 12.25317
5, 5, 42.04856, 11.92472
6, 6, 41.88347, 12.33602
7, 7, 42.29957, 11.81615
8, 8, 42.11798, 12.35954
9, 9, 42.58031, 11.94072
10, 10, 42.0015, 12.14311
11, 11, 42.00264, 12.10106
12, 12, 42.22912, 12.2962
13, 13, 42.02633, 12.41594
14, 14, 42.03581, 12.07913
15, 15, 42.55708, 12.27105
16, 16, 42.65999, 11.77625
17, 17, 42.68662, 12.00727
18, 18, 42.25052, 12.17969
19, 19, 42.32155, 11.64984
20, 20, 42.22782, 12.38622
21, 21, 42.46364, 11.79033
22, 22, 41.94114, 12.19844
23, 23, 42.03626, 12.07728
24, 24, 42.04103, 12.0779
25, 25, 42.54348, 12.09158
26, 26, 42.40458, 11.54827
27, 27, 42.32195, 11.9447
28, 28, 42.4205, 12.21773
29, 29, 42.06789, 11.8584
30, 30, 42.63748, 12.07328
31, 31, 42.54609, 12.05641
32, 32, 42.41962, 11.93189
33, 33, 42.54937, 12.23259
34, 34, 42.33022, 11.71432
35, 35, 42.11401, 12.43794
36, 36, 41.98967, 12.23194
37, 37, 42.15787, 11.77476
38, 38, 42.00404, 12.14287
39, 39, 41.98996, 12.18909
40, 40, 42.47562, 12.40812
41, 41, 42.21677, 12.63902
42, 42, 42.46783, 12.31359
43, 43, 42.21978, 11.77919
44, 44, 42.2514, 12.57682
45, 45, 42.49333, 12.20879
46, 46, 42.05299, 12.0728
47, 47, 42.50068, 12.3349
48, 48, 41.97632, 12.32197
49, 49, 42.15784, 11.96352
50, 50, 42.0719, 12.26441
51, 51, 42.26499, 12.11262
52, 52, 42.51636, 12.2662
53, 53, 42.12506, 11.79672
54, 54, 42.54156, 12.02899
55, 55, 42.34049, 11.82424
56, 56, 41.93541, 12.30532
57, 57, 42.51348, 12.25948
58, 58, 41.94004, 12.11786
59, 59, 42.21162, 11.75188
60, 60, 42.11748, 12.60116
61, 61, 42.62611, 11.91188
62, 62, 41.98711, 12.13213
63, 63, 42.21261, 12.38897
64, 64, 41.99877, 12.1694
65, 65, 42.65591, 12.04226
66, 66, 42.6941, 12.26331
67, 67, 42.59993, 12.0641
68, 68, 42.6101, 12.07774
69, 69, 42.63389, 12.18276
70, 70, 42.06375, 11.84217
71, 71, 42.25338, 11.81901
72, 72, 42.0748, 11.83776
73, 73, 41.99198, 12.17898
74, 74, 42.48597, 11.6847
75, 75, 42.64419, 11.73998
76, 76, 42.13507, 11.78848
77, 77, 41.99705, 12.14729
78, 78, 42.24521, 11.81545
79, 79, 42.231, 12.36796
80, 80, 42.23348, 11.80806
81, 81, 42.26815, 11.83772
82, 82, 42.04595, 11.906
83, 83, 42.03637, 11.95331
84, 84, 41.97618, 12.27567
85, 85, 42.03816, 12.06944
86, 86, 42.02269, 11.97739
87, 87, 42.04471, 11.85381
88, 88, 42.72303, 12.18756
89, 89, 42.42707, 11.68614
90, 90, 42.39674, 11.51503
91, 91, 42.66819, 11.72049
92, 92, 42.21409, 12.45179
93, 93, 42.30677, 11.7203
94, 94, 42.0897, 12.27471
95, 95, 42.54008, 12.00009
96, 96, 42.21674, 12.14957
97, 97, 42.02112, 12.08377
98, 98, 42.1765, 11.89543
99, 99, 42.151, 11.77549
100, 100, 42.13723, 12.20936
101, 101, 42.00265, 12.11411
102, 102, 42.23286, 11.97235
103, 103, 42.66712, 12.23259
104, 104, 42.04606, 11.91783
105, 105, 42.04551, 11.9849
106, 106, 42.20512, 12.45789
107, 107, 42.17337, 12.56596
108, 108, 42.24413, 12.06225
109, 109, 42.25336, 11.79877
110, 110, 42.08255, 11.83034
111, 111, 42.24925, 11.8051
112, 112, 42.17521, 11.76984
113, 113, 42.18249, 11.91947
114, 114, 42.66157, 12.04288
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 64, 1.52326
1 , 96, 10.78557
1 , 100, 13.98791
1 , 102, 9.88085
1 , 105, 13.66027
1 , 108, 9.40617
1 , 46, 12.23144
1 , 49, 6.51977
2 , 73, 5.71823
2 , 58, 1.96213
2 , 62, 3.88581
2 , 22, 5.38094
3 , 8, 8.12572
3 , 106, 4.70948
3 , 63, 4.08707
4 , 8, 12.68171
4 , 100, 7.90076
4 , 12, 4.76143
4 , 96, 8.71673
5 , 104, 0.63281
5 , 83, 2.72065
6 , 56, 6.30555
7 , 81, 3.91607
7 , 93, 7.91819
7 , 55, 4.59557
8 , 100, 12.56076
8 , 13, 11.19691
8 , 35, 6.47766
8 , 94, 7.66759
9 , 32, 17.87134
9 , 114, 12.30149
9 , 95, 6.60308
9 , 61, 5.60963
9 , 21, 17.883
10 , 64, 2.19217
10 , 77, 0.60307
10 , 38, 0.28295
10 , 101, 2.39821
11 , 101, 1.07765
11 , 86, 10.45115
12 , 28, 22.22284
12 , 18, 9.87588
12 , 79, 5.90831
13 , 35, 9.91102
13 , 36, 15.72988
13 , 48, 9.54479
13 , 50, 13.4905
13 , 60, 18.33117
14 , 24, 0.58889
14 , 85, 0.84131
14 , 23, 0.16067
15 , 33, 3.26284
15 , 66, 15.23951
15 , 69, 11.18124
15 , 103, 12.62626
15 , 47, 8.1622
15 , 52, 4.54241
16 , 17, 19.10549
16 , 91, 4.64663
16 , 75, 3.44532
16 , 61, 11.70853
17 , 88, 15.26853
17 , 114, 4.02659
17 , 61, 10.29505
18 , 96, 4.49807
18 , 28, 19.14577
18 , 51, 5.74587
19 , 89, 12.09867
19 , 26, 12.43725
19 , 59, 14.82038
19 , 93, 6.01836
20 , 92, 5.60762
20 , 63, 1.7053
20 , 28, 25.49682
20 , 79, 1.5435
21 , 32, 12.59738
21 , 74, 9.00634
21 , 55, 13.96509
21 , 89, 9.46099
21 , 61, 20.61543
22 , 56, 8.85784
22 , 39, 5.47986
23 , 97, 1.76567
24 , 46, 1.3941
25 , 33, 11.56291
25 , 45, 11.1005
25 , 31, 2.89398
26 , 89, 11.5837
26 , 74, 14.38619
26 , 90, 2.86343
27 , 32, 10.90442
27 , 102, 10.15781
27 , 108, 12.96846
27 , 81, 10.6334
27 , 51, 15.18515
27 , 55, 10.10808
27 , 28, 24.94756
28 , 32, 23.44899
28 , 44, 34.97427
28 , 42, 9.45809
28 , 45, 8.12636
28 , 51, 19.31758
29 , 49, 13.22902
29 , 70, 1.41575
30 , 65, 3.25933
30 , 68, 3.06438
31 , 67, 6.01598
31 , 54, 2.30069
32 , 45, 24.13468
32 , 55, 12.46633
32 , 89, 20.17596
32 , 95, 14.50621
33 , 69, 10.23883
33 , 45, 6.5254
33 , 52, 4.58592
33 , 57, 4.55578
34 , 89, 11.00826
34 , 93, 2.6518
35 , 106, 10.25711
35 , 107, 12.44097
36 , 48, 7.58337
36 , 50, 9.52276
36 , 84, 3.91099
36 , 39, 3.53935
37 , 112, 1.96906
37 , 99, 0.76579
38 , 101, 2.37995
39 , 73, 0.86467
40 , 42, 7.79655
40 , 44, 28.50789
40 , 47, 6.61481
41 , 44, 6.40309
41 , 107, 7.70966
41 , 60, 11.4658
42 , 45, 9.04431
42 , 47, 4.04669
43 , 80, 2.82159
43 , 59, 2.42368
44 , 107, 8.71704
44 , 92, 11.09145
45 , 57, 4.71802
46 , 85, 1.67115
46 , 96, 19.2651
46 , 105, 7.30081
47 , 57, 6.34008
47 , 52, 5.89139
48 , 56, 4.74979
49 , 113, 4.54596
49 , 102, 8.36824
49 , 105, 12.60654
50 , 100, 8.56179
50 , 94, 2.15273
51 , 96, 6.16355
51 , 108, 4.74739
52 , 57, 0.63672
53 , 98, 9.94035
53 , 76, 1.30327
54 , 95, 2.37194
55 , 89, 14.86816
55 , 93, 9.32572
56 , 84, 5.15071
59 , 112, 4.30779
59 , 93, 10.88788
59 , 111, 6.05494
60 , 107, 6.85457
61 , 74, 24.25567
62 , 77, 1.66969
63 , 92, 5.17299
64 , 73, 1.09331
65 , 88, 14.01745
65 , 114, 0.63101
66 , 88, 6.97102
66 , 103, 3.90987
67 , 68, 1.58805
68 , 69, 8.9852
69 , 88, 9.91345
69 , 103, 5.49755
70 , 72, 1.28069
70 , 87, 2.3236
71 , 81, 2.24983
71 , 111, 1.23278
72 , 110, 1.05652
74 , 89, 6.54633
74 , 75, 18.15501
75 , 91, 3.10644
76 , 99, 2.06864
76 , 110, 6.78023
77 , 101, 2.80986
78 , 80, 1.43831
78 , 111, 0.96251
81 , 113, 11.65612
81 , 102, 11.74801
82 , 104, 0.97632
82 , 87, 4.30909
83 , 105, 2.79795
83 , 86, 2.50235
86 , 105, 2.61053
92 , 106, 1.1161
93 , 109, 8.7664
96 , 100, 10.1149
97 , 101, 3.23853
98 , 113, 2.08857
100 , 101, 16.89365
102 , 108, 7.50152
102 , 113, 7.09057
106 , 107, 9.57203
109 , 111, 0.6926


==> anc/data/Southern_Etruria/SE_EIA2.gdf <==
nodedef>name VARCHAR,label VARCHAR,latitude DOUBLE,longitude DOUBLE
0, 0, 42.00542, 12.18553
1, 1, 42.16075, 12.04257
2, 2, 42.20048, 12.25317
3, 3, 42.17997, 12.41185
4, 4, 42.11798, 12.35954
5, 5, 42.12385, 11.96037
6, 6, 42.0015, 12.14311
7, 7, 42.00264, 12.10106
8, 8, 42.22912, 12.2962
9, 9, 42.02633, 12.41594
10, 10, 42.41256, 12.18678
11, 11, 42.55374, 12.27639
12, 12, 42.31458, 12.48133
13, 13, 41.94004, 12.11786
14, 14, 42.55125, 11.40994
15, 15, 42.55708, 12.27105
16, 16, 42.68662, 12.00727
17, 17, 42.49246, 12.18075
18, 18, 42.32155, 11.64984
19, 19, 42.20951, 12.51416
20, 20, 42.42791, 12.43546
21, 21, 42.08255, 11.83034
22, 22, 42.54348, 12.09158
23, 23, 42.40458, 11.54827
24, 24, 42.4205, 12.21773
25, 25, 42.54609, 12.05641
26, 26, 42.41962, 11.93189
27, 27, 42.11364, 12.407
28, 28, 42.54937, 12.23259
29, 29, 42.33022, 11.71432
30, 30, 42.11401, 12.43794
31, 31, 42.59986, 11.66336
32, 32, 42.39732, 12.01721
33, 33, 42.15787, 11.77476
34, 34, 42.17511, 12.56653
35, 35, 42.17691, 12.61567
36, 36, 42.67845, 11.95769
37, 37, 42.21677, 12.63902
38, 38, 42.46783, 12.31359
39, 39, 42.67831, 11.58484
40, 40, 42.20512, 12.45789
41, 41, 42.49333, 12.20879
42, 42, 42.42977, 11.38776
43, 43, 42.5676, 12.20719
44, 44, 42.05299, 12.0728
45, 45, 42.50068, 12.3349
46, 46, 42.15784, 11.96352
47, 47, 42.23285, 12.41532
48, 48, 42.0719, 12.26441
49, 49, 42.26499, 12.11262
50, 50, 42.15536, 12.0395
51, 51, 42.51636, 12.2662
52, 52, 42.60454, 11.75459
53, 53, 42.54156, 12.02899
54, 54, 42.58031, 11.94072
55, 55, 42.70242, 12.23968
56, 56, 42.34504, 12.06784
57, 57, 42.51348, 12.25948
58, 58, 42.22782, 12.38622
59, 59, 42.21162, 11.75188
60, 60, 42.11748, 12.60116
61, 61, 42.28147, 12.06463
62, 62, 42.21261, 12.38897
63, 63, 41.99877, 12.1694
64, 64, 42.65591, 12.04226
65, 65, 42.34659, 11.99005
66, 66, 41.94114, 12.19844
67, 67, 42.6941, 12.26331
68, 68, 42.6101, 12.07774
69, 69, 42.63389, 12.18276
70, 70, 42.06375, 11.84217
71, 71, 42.25338, 11.81901
72, 72, 42.0748, 11.83776
73, 73, 41.99198, 12.17898
74, 74, 42.32195, 11.9447
75, 75, 42.64419, 11.73998
76, 76, 42.13507, 11.78848
77, 77, 42.24521, 11.81545
78, 78, 42.34894, 12.40356
79, 79, 42.38655, 11.70991
80, 80, 42.231, 12.36796
81, 81, 42.23348, 11.80806
82, 82, 42.02626, 12.33555
83, 83, 42.15934, 12.27536
84, 84, 42.15533, 12.01403
85, 85, 42.35855, 12.38169
86, 86, 42.26815, 11.83772
87, 87, 42.04595, 11.906
88, 88, 42.25531, 11.97431
89, 89, 42.03637, 11.95331
90, 90, 41.97618, 12.27567
91, 91, 42.02269, 11.97739
92, 92, 42.23189, 12.62848
93, 93, 42.24449, 12.383
94, 94, 42.61451, 12.08245
95, 95, 42.72303, 12.18756
96, 96, 42.31556, 12.04592
97, 97, 42.42707, 11.68614
98, 98, 42.38786, 12.32925
99, 99, 42.39674, 11.51503
100, 100, 42.66819, 11.72049
101, 101, 42.22967, 12.03453
102, 102, 42.28932, 11.85837
103, 103, 42.21409, 12.45179
104, 104, 42.13873, 12.10403
105, 105, 42.30677, 11.7203
106, 106, 42.0897, 12.27471
107, 107, 42.21674, 12.14957
108, 108, 42.05687, 11.9101
109, 109, 42.02112, 12.08377
110, 110, 42.1765, 11.89543
111, 111, 42.151, 11.77549
112, 112, 42.29589, 12.4622
113, 113, 42.13723, 12.20936
114, 114, 42.54452, 11.72026
115, 115, 42.00265, 12.11411
116, 116, 42.12506, 11.79672
117, 117, 42.15794, 11.93264
118, 118, 42.66712, 12.23259
119, 119, 42.06594, 12.0726
120, 120, 42.04551, 11.9849
121, 121, 42.10008, 12.56662
122, 122, 42.37444, 12.44708
123, 123, 42.17337, 12.56596
124, 124, 42.24413, 12.06225
125, 125, 42.25336, 11.79877
126, 126, 42.24925, 11.8051
127, 127, 42.25052, 12.17969
128, 128, 42.17521, 11.76984
129, 129, 42.66157, 12.04288
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 104, 16.26817
0 , 48, 9.84673
0 , 90, 8.12319
0 , 73, 1.58846
1 , 88, 11.9158
1 , 50, 0.65017
1 , 101, 7.68729
2 , 8, 4.76143
2 , 107, 8.71673
2 , 83, 4.92335
3 , 27, 7.38175
3 , 4, 8.12572
3 , 62, 4.08707
3 , 103, 5.01874
4 , 9, 11.19691
4 , 106, 7.66759
4 , 82, 10.38272
4 , 83, 8.3211
4 , 27, 3.94182
5 , 120, 8.93751
5 , 108, 8.51973
5 , 84, 5.63811
5 , 117, 4.424
5 , 70, 11.81541
6 , 73, 3.1456
6 , 115, 2.39821
7 , 115, 1.07765
7 , 91, 10.45115
7 , 109, 2.50104
8 , 80, 5.90831
8 , 93, 7.34279
8 , 127, 9.87588
9 , 121, 14.88952
9 , 82, 6.63603
9 , 27, 9.73032
9 , 30, 9.91102
10 , 56, 12.31364
10 , 24, 2.68805
10 , 17, 8.89265
10 , 65, 17.73515
10 , 32, 14.01666
11 , 17, 10.37915
11 , 51, 4.23683
11 , 45, 7.59777
12 , 112, 2.60489
12 , 122, 7.22231
12 , 92, 15.19334
13 , 115, 6.96444
13 , 66, 6.66179
13 , 91, 14.79867
14 , 114, 25.41604
14 , 39, 20.09835
14 , 42, 13.62128
14 , 31, 21.42958
15 , 43, 5.35597
16 , 129, 4.02659
16 , 36, 4.15072
16 , 95, 15.26853
17 , 32, 17.07693
17 , 41, 2.29961
17 , 43, 8.6261
17 , 22, 9.24592
17 , 24, 8.55204
17 , 28, 7.6172
18 , 99, 13.86923
18 , 59, 14.82038
18 , 29, 5.38443
19 , 123, 5.85814
19 , 92, 9.73113
19 , 103, 5.15863
20 , 122, 6.01788
20 , 98, 9.78528
20 , 45, 11.5477
20 , 38, 10.93352
21 , 72, 1.05652
21 , 116, 5.47712
22 , 32, 17.34836
22 , 28, 11.56291
22 , 69, 12.51347
22 , 25, 2.89398
23 , 97, 11.5837
23 , 99, 2.86343
24 , 98, 9.84346
24 , 38, 9.45809
25 , 68, 7.32413
25 , 53, 2.30069
26 , 32, 7.42616
26 , 65, 9.41549
26 , 102, 15.6879
26 , 97, 20.17596
26 , 74, 10.90442
26 , 79, 18.582
26 , 53, 15.71453
26 , 54, 17.87134
26 , 29, 20.43809
27 , 30, 2.55084
28 , 51, 4.58592
28 , 43, 2.90284
28 , 57, 4.55578
29 , 105, 2.6518
29 , 79, 6.27014
30 , 123, 12.44097
30 , 121, 10.7211
31 , 114, 7.71367
31 , 52, 7.48035
31 , 39, 10.82592
32 , 65, 6.06233
33 , 128, 1.96906
33 , 111, 0.76579
34 , 123, 0.19897
35 , 123, 4.11269
35 , 60, 6.7115
35 , 37, 4.82859
36 , 100, 19.41335
36 , 114, 24.46545
36 , 52, 18.52277
36 , 54, 10.99372
37 , 92, 1.89087
38 , 41, 9.04431
38 , 45, 4.04669
38 , 51, 6.64547
38 , 57, 6.73746
39 , 100, 11.13987
40 , 123, 9.57203
40 , 103, 1.1161
41 , 45, 10.36492
41 , 57, 4.71802
42 , 99, 11.06802
43 , 69, 7.63272
44 , 120, 7.30081
44 , 109, 3.65546
44 , 119, 1.43916
45 , 67, 22.27733
45 , 51, 5.89139
46 , 84, 4.17028
46 , 117, 2.54382
47 , 112, 7.99613
47 , 93, 2.95694
47 , 103, 3.65418
48 , 90, 10.67743
48 , 82, 7.75782
48 , 106, 2.15273
49 , 107, 6.16355
49 , 124, 4.74739
49 , 61, 4.3503
49 , 127, 5.74587
50 , 84, 2.09822
50 , 119, 10.30466
51 , 57, 0.63672
52 , 114, 7.23723
52 , 75, 4.56519
52 , 54, 15.4633
53 , 54, 8.41082
54 , 129, 12.30149
54 , 114, 18.47736
55 , 67, 2.1399
55 , 95, 4.83279
56 , 96, 3.73828
56 , 65, 6.39135
58 , 80, 1.5435
58 , 93, 1.8713
58 , 62, 1.7053
58 , 103, 5.60762
59 , 128, 4.30779
59 , 105, 10.88788
59 , 125, 6.03318
59 , 126, 6.05494
60 , 121, 3.44195
61 , 96, 4.0885
61 , 101, 6.26609
61 , 88, 7.97591
62 , 103, 5.17299
63 , 115, 4.58622
64 , 129, 0.63101
64 , 68, 5.85906
65 , 96, 5.74075
65 , 74, 4.62338
66 , 73, 5.87395
66 , 90, 7.47604
67 , 118, 3.90987
68 , 94, 0.62333
69 , 94, 8.48008
69 , 118, 5.49755
70 , 72, 1.28069
70 , 108, 5.65639
71 , 77, 0.95395
71 , 86, 2.24983
71 , 125, 1.66479
72 , 117, 12.10482
74 , 88, 7.79517
74 , 86, 10.6334
75 , 100, 3.10644
76 , 116, 1.30327
76 , 111, 2.06864
77 , 81, 1.43831
77 , 126, 0.96251
78 , 112, 7.61356
78 , 122, 4.56065
78 , 85, 2.08951
79 , 97, 4.90704
79 , 86, 16.83358
81 , 128, 7.19911
82 , 90, 7.44467
83 , 113, 5.96702
85 , 122, 5.65175
85 , 98, 5.39838
86 , 102, 2.9012
86 , 105, 10.5639
86 , 110, 11.23746
86 , 88, 11.32362
86 , 125, 3.60038
87 , 89, 4.04696
87 , 108, 1.25976
88 , 96, 8.91543
88 , 101, 5.715
88 , 110, 10.90154
89 , 91, 2.50235
91 , 120, 2.61053
91 , 109, 8.78379
92 , 112, 15.41352
92 , 103, 14.6741
93 , 112, 8.66254
95 , 129, 13.64879
97 , 114, 13.34779
98 , 122, 9.78644
101 , 124, 2.78986
104 , 113, 8.68108
104 , 107, 9.4453
104 , 119, 8.49375
106 , 113, 7.5444
107 , 113, 10.1149
110 , 128, 10.34376
110 , 117, 3.69415
113 , 115, 16.89365
125 , 126, 0.6926


==> anc/data/Southern_Etruria/SE_OA.gdf <==
nodedef>name VARCHAR,label VARCHAR,latitude DOUBLE,longitude DOUBLE
0, 0, 42.00268, 12.50562
1, 1, 42.20509, 11.89202
2, 2, 42.35258, 12.47315
3, 3, 42.52245, 11.81162
4, 4, 41.9825, 12.45509
5, 5, 41.93914, 12.40452
6, 6, 42.05467, 12.10417
7, 7, 42.50438, 12.29836
8, 8, 42.11798, 12.35954
9, 9, 41.99053, 12.23281
10, 10, 42.58031, 11.94072
11, 11, 42.66819, 11.72049
12, 12, 42.04703, 12.11831
13, 13, 42.18249, 11.91947
14, 14, 42.45716, 11.2735
15, 15, 42.59153, 12.18829
16, 16, 41.9484, 12.43528
17, 17, 42.22912, 12.2962
18, 18, 42.02633, 12.41594
19, 19, 42.41256, 12.18678
20, 20, 42.69331, 11.79213
21, 21, 42.55125, 11.40994
22, 22, 42.57597, 12.19562
23, 23, 42.03593, 12.09909
24, 24, 42.49246, 12.18075
25, 25, 42.53529, 11.81502
26, 26, 41.88256, 12.31484
27, 27, 41.88764, 12.3957
28, 28, 41.85581, 12.37042
29, 29, 42.26815, 11.83772
30, 30, 42.41962, 11.93189
31, 31, 42.23189, 12.62848
32, 32, 42.35449, 11.82142
33, 33, 42.16068, 12.02446
34, 34, 42.04472, 12.12886
35, 35, 42.41835, 12.02753
36, 36, 42.12385, 11.96037
37, 37, 42.54348, 12.09158
38, 38, 42.47276, 11.76679
39, 39, 42.40458, 11.54827
40, 40, 42.06789, 11.8584
41, 41, 42.06489, 12.11106
42, 42, 42.38786, 12.32925
43, 43, 42.10988, 11.9411
44, 44, 42.59986, 11.66336
45, 45, 41.98987, 12.4611
46, 46, 41.99961, 12.48178
47, 47, 42.15884, 11.77687
48, 48, 42.47562, 12.40812
49, 49, 42.0602, 12.10104
50, 50, 42.21978, 11.77919
51, 51, 42.67845, 11.95769
52, 52, 42.61554, 11.81518
53, 53, 42.67831, 11.58484
54, 54, 41.93442, 12.34328
55, 55, 42.42707, 11.68614
56, 56, 42.31934, 11.88964
57, 57, 42.60489, 11.7538
58, 58, 42.49333, 12.20879
59, 59, 42.13064, 12.04078
60, 60, 41.86364, 12.32283
61, 61, 42.5676, 12.20719
62, 62, 41.96083, 12.49635
63, 63, 42.26499, 12.11262
64, 64, 42.15536, 12.0395
65, 65, 41.88053, 12.33534
66, 66, 42.5487, 11.81631
67, 67, 42.52231, 11.80269
68, 68, 42.54156, 12.02899
69, 69, 42.49575, 12.30605
70, 70, 42.26608, 12.58931
71, 71, 42.31556, 12.04592
72, 72, 42.34049, 11.82424
73, 73, 41.97649, 12.19676
74, 74, 41.99464, 12.21495
75, 75, 42.47556, 12.22967
76, 76, 41.94004, 12.11786
77, 77, 42.11748, 12.60116
78, 78, 42.28147, 12.06463
79, 79, 42.51967, 11.82707
80, 80, 41.94114, 12.19844
81, 81, 41.93578, 12.30228
82, 82, 42.10314, 11.93753
83, 83, 42.57544, 11.94644
84, 84, 42.34659, 11.99005
85, 85, 42.15574, 12.05181
86, 86, 42.6941, 12.26331
87, 87, 41.95221, 12.13506
88, 88, 42.6101, 12.07774
89, 89, 42.63389, 12.18276
90, 90, 42.52601, 11.89059
91, 91, 42.0748, 11.83776
92, 92, 42.01676, 12.14339
93, 93, 42.55418, 11.8484
94, 94, 42.64419, 11.73998
95, 95, 42.13507, 11.78848
96, 96, 42.42791, 12.43546
97, 97, 42.70242, 12.23968
98, 98, 42.34894, 12.40356
99, 99, 42.38655, 11.70991
100, 100, 42.40197, 11.94199
101, 101, 42.20124, 12.40814
102, 102, 42.18826, 11.88676
103, 103, 42.13509, 12.05687
104, 104, 42.29283, 11.71551
105, 105, 42.52808, 11.80242
106, 106, 42.27081, 12.38928
107, 107, 42.15934, 12.27536
108, 108, 41.87775, 12.34499
109, 109, 42.35855, 12.38169
110, 110, 42.05647, 12.14492
111, 111, 42.54471, 11.83907
112, 112, 42.1566, 12.00999
113, 113, 42.03741, 11.95693
114, 114, 42.20816, 12.44706
115, 115, 42.09785, 11.98991
116, 116, 42.02269, 11.97739
117, 117, 42.24449, 12.383
118, 118, 42.61451, 12.08245
119, 119, 42.52441, 11.71062
120, 120, 42.51216, 12.32243
121, 121, 42.72303, 12.18756
122, 122, 42.55868, 11.78887
123, 123, 42.36522, 11.65505
124, 124, 42.39674, 11.51503
125, 125, 42.05368, 12.04887
126, 126, 42.04349, 12.12314
127, 127, 42.35567, 11.69073
128, 128, 41.94896, 12.46567
129, 129, 42.24574, 12.26012
130, 130, 42.39987, 12.07145
131, 131, 42.25336, 11.79877
132, 132, 42.03327, 12.02942
133, 133, 42.22967, 12.03453
134, 134, 42.14773, 11.99799
135, 135, 42.34504, 12.06784
136, 136, 42.072, 12.16331
137, 137, 42.20354, 11.89122
138, 138, 41.95216, 12.41217
139, 139, 42.21409, 12.45179
140, 140, 41.99877, 12.1694
141, 141, 42.30677, 11.7203
142, 142, 41.97659, 12.09665
143, 143, 42.12245, 11.98271
144, 144, 42.05687, 11.9101
145, 145, 42.20472, 11.91441
146, 146, 42.22948, 11.9772
147, 147, 42.58977, 11.80935
148, 148, 42.29589, 12.4622
149, 149, 42.54452, 11.72026
150, 150, 42.00265, 12.11411
151, 151, 42.12574, 11.79744
152, 152, 41.91386, 12.28453
153, 153, 42.38583, 11.66367
154, 154, 42.04152, 12.07743
155, 155, 42.66712, 12.23259
156, 156, 42.10008, 12.56662
157, 157, 42.04777, 11.919
158, 158, 42.37444, 12.44708
159, 159, 41.86065, 12.34109
160, 160, 42.15794, 11.93264
161, 161, 42.17337, 12.56596
162, 162, 42.43147, 11.71352
163, 163, 42.24925, 11.8051
164, 164, 42.10596, 11.82374
165, 165, 42.05328, 11.87362
166, 166, 42.04887, 12.15103
167, 167, 42.66157, 12.04288
edgedef>node1 VARCHAR,node2 VARCHAR,weight DOUBLE
0 , 18, 7.85685
0 , 156, 11.93673
0 , 46, 1.99806
0 , 62, 4.71321
1 , 145, 1.8435
1 , 137, 0.1844
2 , 148, 6.3636
2 , 158, 3.23775
2 , 70, 13.54703
3 , 67, 0.73154
3 , 38, 6.63187
3 , 79, 1.30256
4 , 16, 4.12778
4 , 128, 3.82828
4 , 138, 4.89317
4 , 45, 0.9577
5 , 16, 2.74281
5 , 138, 1.57898
5 , 27, 5.76923
5 , 54, 5.08945
6 , 49, 0.66658
6 , 12, 1.44297
6 , 23, 2.12426
7 , 120, 2.153
7 , 58, 7.44063
7 , 69, 1.14745
8 , 136, 16.96843
8 , 18, 11.19691
8 , 107, 8.3211
8 , 101, 10.08126
9 , 80, 6.17966
9 , 81, 8.36464
9 , 74, 1.54418
9 , 18, 15.63582
9 , 73, 3.36182
10 , 51, 10.99372
10 , 83, 0.71551
10 , 93, 8.09439
11 , 20, 6.48411
11 , 53, 11.13987
11 , 94, 3.10644
12 , 34, 0.90767
12 , 126, 0.56002
12 , 150, 4.9439
13 , 160, 2.93585
13 , 145, 2.50519
13 , 102, 2.76865
14 , 124, 20.91846
14 , 21, 15.30574
15 , 89, 4.72894
15 , 22, 1.83016
16 , 128, 2.51246
16 , 138, 1.95513
17 , 129, 3.49607
17 , 107, 7.94186
17 , 101, 9.71989
17 , 117, 7.34279
18 , 161, 20.49377
18 , 101, 19.44753
18 , 81, 13.76249
18 , 138, 8.24803
18 , 45, 5.50641
18 , 46, 6.19416
18 , 136, 21.45544
18 , 54, 11.84664
18 , 156, 14.88952
19 , 24, 8.89265
19 , 130, 9.56764
19 , 75, 7.8347
19 , 42, 12.00906
19 , 135, 12.31364
20 , 51, 13.62438
20 , 94, 6.92473
21 , 44, 21.42958
21 , 53, 20.09835
21 , 55, 26.50807
22 , 61, 1.32726
23 , 154, 1.89249
23 , 126, 2.15533
23 , 150, 3.90059
24 , 58, 2.29961
24 , 37, 9.24592
24 , 61, 8.6261
25 , 105, 1.30635
25 , 66, 1.49393
25 , 111, 2.2301
26 , 152, 4.28758
26 , 80, 11.62039
26 , 60, 2.20399
26 , 54, 6.22443
26 , 65, 1.71102
27 , 128, 8.93909
27 , 28, 4.10939
27 , 108, 4.33701
27 , 54, 6.76875
28 , 159, 2.48639
29 , 99, 16.83358
29 , 163, 3.40717
29 , 72, 8.11477
29 , 137, 8.42168
29 , 141, 10.5639
29 , 78, 18.71617
29 , 145, 9.46019
29 , 146, 12.25173
29 , 131, 3.60038
29 , 84, 15.2545
29 , 56, 7.11148
30 , 35, 7.8472
30 , 100, 2.12923
30 , 38, 14.77011
30 , 55, 20.17596
30 , 56, 11.67102
30 , 90, 12.2977
31 , 161, 8.29317
31 , 77, 12.91137
31 , 70, 4.98165
32 , 72, 1.5729
32 , 38, 13.88599
33 , 112, 1.27529
33 , 133, 7.71122
33 , 134, 2.61268
34 , 41, 2.67972
34 , 110, 1.8604
34 , 126, 0.49143
34 , 166, 1.88673
35 , 84, 8.54722
35 , 130, 4.14766
35 , 68, 13.69225
36 , 160, 4.424
36 , 82, 2.97345
36 , 134, 4.08076
36 , 143, 1.84787
37 , 88, 7.48928
37 , 130, 16.04375
37 , 68, 5.12895
38 , 67, 6.24265
38 , 119, 7.35681
38 , 79, 7.1811
38 , 149, 8.83849
38 , 55, 8.33727
39 , 123, 9.79534
39 , 124, 2.86343
39 , 55, 11.5837
40 , 91, 1.86773
40 , 165, 2.05248
41 , 49, 0.97724
41 , 103, 8.98994
42 , 96, 9.78528
42 , 75, 12.71558
42 , 109, 5.39838
42 , 158, 9.78644
43 , 144, 6.42164
43 , 82, 0.80474
43 , 115, 4.24048
44 , 57, 7.41869
44 , 119, 9.23367
44 , 94, 7.96995
44 , 53, 10.82592
45 , 46, 2.02202
46 , 62, 4.47435
47 , 50, 6.77466
47 , 102, 9.62255
47 , 95, 2.80931
48 , 120, 8.11086
48 , 96, 5.75622
49 , 103, 9.08421
50 , 163, 3.90759
50 , 131, 4.06446
50 , 141, 10.81212
51 , 167, 7.20893
51 , 147, 15.62646
51 , 121, 19.41532
51 , 94, 18.19368
51 , 52, 13.58516
52 , 57, 5.15761
52 , 147, 2.90313
54 , 65, 6.02443
54 , 138, 6.02574
54 , 81, 3.39268
55 , 99, 4.90704
55 , 119, 11.00143
55 , 153, 4.93977
57 , 149, 7.24836
57 , 94, 4.51104
58 , 75, 2.61292
58 , 69, 7.97375
59 , 64, 2.74904
59 , 143, 4.87176
59 , 125, 8.57817
59 , 134, 4.00487
59 , 103, 1.41518
60 , 65, 2.14344
60 , 159, 1.54731
62 , 128, 2.85801
63 , 129, 12.319
63 , 106, 22.75989
63 , 133, 7.52789
63 , 78, 4.3503
64 , 112, 2.43492
64 , 133, 8.26784
64 , 85, 1.01498
66 , 122, 2.50509
66 , 93, 2.69663
67 , 105, 0.64157
68 , 88, 8.59798
68 , 83, 7.73509
69 , 120, 2.2641
69 , 75, 6.64921
70 , 148, 10.96299
71 , 84, 5.74075
71 , 78, 4.0885
71 , 135, 3.73828
73 , 80, 3.93073
73 , 74, 2.51505
73 , 87, 5.76811
74 , 140, 3.7897
76 , 80, 6.66179
76 , 116, 14.79867
76 , 142, 4.42366
76 , 87, 1.96213
77 , 161, 6.85457
77 , 156, 3.44195
78 , 133, 6.26609
79 , 90, 5.24978
80 , 87, 5.38094
80 , 152, 7.73627
81 , 152, 2.84379
82 , 160, 6.10298
83 , 90, 7.14675
84 , 100, 7.31025
84 , 135, 6.39135
85 , 133, 8.33775
85 , 103, 2.3323
86 , 120, 20.78835
86 , 97, 2.1399
86 , 155, 3.90987
87 , 140, 5.90072
87 , 142, 4.17284
87 , 150, 5.86626
88 , 118, 0.62333
89 , 121, 9.913451
89 , 155, 5.49755
89 , 118, 8.48008
90 , 111, 4.70268
90 , 93, 4.66179
91 , 164, 3.65057
92 , 140, 2.93414
92 , 166, 3.62352
92 , 126, 3.40837
92 , 150, 2.88158
93 , 111, 1.30032
95 , 151, 1.27287
96 , 158, 6.01788
97 , 121, 4.83279
97 , 155, 3.96524
98 , 106, 8.76115
98 , 148, 7.61356
98 , 109, 2.08951
99 , 127, 3.77558
101 , 114, 3.29473
102 , 137, 1.73724
106 , 129, 10.98213
106 , 148, 6.61116
106 , 117, 2.97007
107 , 133, 21.31205
108 , 159, 1.92745
109 , 158, 5.65175
110 , 136, 2.29783
110 , 166, 0.98359
112 , 146, 8.53689
112 , 133, 8.3675
113 , 115, 7.24652
113 , 116, 2.35114
113 , 157, 3.33524
114 , 139, 0.76538
115 , 143, 2.79738
115 , 125, 6.90966
115 , 157, 8.07365
116 , 132, 4.45287
116 , 142, 11.10146
117 , 139, 6.59176
117 , 129, 10.10945
118 , 167, 6.14916
118 , 121, 14.80496
119 , 149, 2.37004
120 , 155, 18.72297
121 , 167, 13.64879
122 , 147, 3.83992
122 , 149, 5.83283
123 , 153, 2.39712
123 , 127, 3.11606
123 , 124, 12.01552
125 , 154, 2.71668
125 , 132, 2.77858
127 , 141, 5.95227
130 , 135, 6.10019
131 , 163, 0.6926
132 , 150, 7.7759
133 , 136, 20.48301
133 , 146, 4.71736
134 , 143, 3.07853
136 , 166, 2.76279
139 , 161, 10.43211
140 , 150, 4.58622
141 , 163, 9.45882
142 , 150, 3.23513
144 , 157, 1.24976
144 , 165, 3.03631
150 , 154, 5.2751
151 , 164, 3.0873
157 , 165, 3.79433

